Measurement of the $Z\gamma\rightarrow\nu\bar{\nu}\gamma$ production cross section in $pp$ collisions at $\sqrt{s}$ = 13 TeV with the ATLAS detector and limits on anomalous triple gauge-boson couplings

The production of $Z$ bosons in association with a high-energy photon ($Z\gamma$ production) is studied in the neutrino decay channel of the $Z$ boson using $pp$ collisions at $\sqrt{s}$ = 13 TeV. The analysis uses a data sample with an integrated luminosity of 36.1 fb$^{-1}$ collected by the ATLAS detector at the LHC in 2015 and 2016. Candidate $Z\gamma$ events with invisible decays of the $Z$ boson are selected by requiring significant transverse momentum ($p_{T}$) of the dineutrino system in conjunction with a single isolated photon with large transverse energy ($E_{T}$). The rate of $Z\gamma$ production is measured as a function of photon $E_{T}$, dineutrino system $p_{T}$ and jet multiplicity. Evidence of anomalous triple gauge-boson couplings is sought in $Z\gamma$ production with photon $E_{T}$ greater than 600 GeV. No excess is observed relative to the Standard Model expectation, and upper limits are set on the strength of $ZZ\gamma$ and $Z\gamma\gamma$ couplings.

==> figures/diff_Njets_inc.C <==
{
//=========Macro generated from canvas: c3/ph_et in
//=========  (Sat Sep 29 19:41:22 2018) by ROOT version5.34/30
   TCanvas *c3 = new TCanvas("c3", "ph_et in",369,128,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.16);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_21
   TPad *pad_ph_et_21 = new TPad("pad_ph_et_21", "This is pad_ph_et_1",0.01,0.31,1,1);
   pad_ph_et_21->Draw();
   pad_ph_et_21->cd();
   pad_ph_et_21->Range(-0.8717949,-1.387051,4.25641,2.914024);
   pad_ph_et_21->SetFillColor(0);
   pad_ph_et_21->SetBorderMode(0);
   pad_ph_et_21->SetBorderSize(0);
   pad_ph_et_21->SetLogy();
   pad_ph_et_21->SetTickx(1);
   pad_ph_et_21->SetTicky(1);
   pad_ph_et_21->SetLeftMargin(0.17);
   pad_ph_et_21->SetRightMargin(0.05);
   pad_ph_et_21->SetTopMargin(0.05);
   pad_ph_et_21->SetBottomMargin(0.02);
   pad_ph_et_21->SetFrameBorderMode(0);
   pad_ph_et_21->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",4,0,4);
   hist_ph_et_data_syst->SetBinContent(1,52.95844);
   hist_ph_et_data_syst->SetBinContent(2,17.71715);
   hist_ph_et_data_syst->SetBinContent(3,8.041123);
   hist_ph_et_data_syst->SetBinContent(4,1.438877);
   hist_ph_et_data_syst->SetBinError(1,5.344807);
   hist_ph_et_data_syst->SetBinError(2,2.776105);
   hist_ph_et_data_syst->SetBinError(3,2.691199);
   hist_ph_et_data_syst->SetBinError(4,0.4067788);
   hist_ph_et_data_syst->SetMinimum(0.05);
   hist_ph_et_data_syst->SetMaximum(500);
   hist_ph_et_data_syst->SetEntries(4);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dN_{jets}} [fb]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0");
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",4,0,4);
   hist_ph_et_data->SetBinContent(1,52.95844);
   hist_ph_et_data->SetBinContent(2,17.71715);
   hist_ph_et_data->SetBinContent(3,8.041123);
   hist_ph_et_data->SetBinContent(4,1.438877);
   hist_ph_et_data->SetBinError(1,1.646667);
   hist_ph_et_data->SetBinError(2,1.357258);
   hist_ph_et_data->SetBinError(3,1.337775);
   hist_ph_et_data->SetBinError(4,0.262476);
   hist_ph_et_data->SetMinimum(0.0008);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(4);
   hist_ph_et_data->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetFillColor(ci);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetLineColor(ci);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(2);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",4,0,4);
   hist_ph_et_MMHT->SetBinContent(1,51.52435);
   hist_ph_et_MMHT->SetBinContent(2,18.08941);
   hist_ph_et_MMHT->SetBinContent(3,8.706033);
   hist_ph_et_MMHT->SetBinError(1,3.781653);
   hist_ph_et_MMHT->SetBinError(2,0.8429288);
   hist_ph_et_MMHT->SetBinError(3,2.483431);
   hist_ph_et_MMHT->SetEntries(3);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",4,0,4);
   hist_ph_et_MMHT->SetBinContent(1,51.52435);
   hist_ph_et_MMHT->SetBinContent(2,18.08941);
   hist_ph_et_MMHT->SetBinContent(3,8.706033);
   hist_ph_et_MMHT->SetBinError(1,3.781653);
   hist_ph_et_MMHT->SetBinError(2,0.8429288);
   hist_ph_et_MMHT->SetBinError(3,2.483431);
   hist_ph_et_MMHT->SetEntries(3);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("Esame");
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",4,0,4);
   hist_ph_et_data_syst->SetBinContent(1,52.95844);
   hist_ph_et_data_syst->SetBinContent(2,17.71715);
   hist_ph_et_data_syst->SetBinContent(3,8.041123);
   hist_ph_et_data_syst->SetBinContent(4,1.438877);
   hist_ph_et_data_syst->SetBinError(1,5.344807);
   hist_ph_et_data_syst->SetBinError(2,2.776105);
   hist_ph_et_data_syst->SetBinError(3,2.691199);
   hist_ph_et_data_syst->SetBinError(4,0.4067788);
   hist_ph_et_data_syst->SetMinimum(0.05);
   hist_ph_et_data_syst->SetMaximum(500);
   hist_ph_et_data_syst->SetEntries(4);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dN_{jets}} [fb]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",4,0,4);
   hist_ph_et_Sherpa->SetBinContent(1,55.85627);
   hist_ph_et_Sherpa->SetBinContent(2,19.91666);
   hist_ph_et_Sherpa->SetBinContent(3,7.647698);
   hist_ph_et_Sherpa->SetBinContent(4,0.763721);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetEntries(4);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",4,0,4);
   hist_ph_et_Sherpa->SetBinContent(1,55.85627);
   hist_ph_et_Sherpa->SetBinContent(2,19.91666);
   hist_ph_et_Sherpa->SetBinContent(3,7.647698);
   hist_ph_et_Sherpa->SetBinContent(4,0.763721);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetEntries(4);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("same");
   
   TLegend *leg = new TLegend(0.54,0.65,0.93,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.052);
   leg->SetLineColor(1);
   leg->SetLineStyle(2);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data_syst","Data with full unc.","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_data","Data stat. unc.","F");

   ci = TColor::GetColor("#ff3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_Sherpa","Sherpa (NNPDF3.0)","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MMHT","NNLO MCFM","LF");

   ci = TColor::GetColor("#33ff33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.26,"#sqrt{s} = 13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *hist_ph_et_data_syst__7 = new TH1F("hist_ph_et_data_syst__7","ph_et_data_syst",4,0,4);
   hist_ph_et_data_syst__7->SetBinContent(1,52.95844);
   hist_ph_et_data_syst__7->SetBinContent(2,17.71715);
   hist_ph_et_data_syst__7->SetBinContent(3,8.041123);
   hist_ph_et_data_syst__7->SetBinContent(4,1.438877);
   hist_ph_et_data_syst__7->SetBinError(1,5.344807);
   hist_ph_et_data_syst__7->SetBinError(2,2.776105);
   hist_ph_et_data_syst__7->SetBinError(3,2.691199);
   hist_ph_et_data_syst__7->SetBinError(4,0.4067788);
   hist_ph_et_data_syst__7->SetMinimum(0.05);
   hist_ph_et_data_syst__7->SetMaximum(500);
   hist_ph_et_data_syst__7->SetEntries(4);
   hist_ph_et_data_syst__7->SetDirectory(0);
   hist_ph_et_data_syst__7->SetStats(0);
   hist_ph_et_data_syst__7->SetLineWidth(2);
   hist_ph_et_data_syst__7->SetMarkerStyle(20);
   hist_ph_et_data_syst__7->SetMarkerSize(1.2);
   hist_ph_et_data_syst__7->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst__7->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst__7->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst__7->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst__7->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__7->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst__7->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst__7->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__7->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst__7->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__7->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dN_{jets}} [fb]");
   hist_ph_et_data_syst__7->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__7->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__7->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst__7->GetYaxis()->SetTitleOffset(1.11);
   hist_ph_et_data_syst__7->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__7->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__7->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__7->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__7->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__7->Draw("sameaxis");
   pad_ph_et_21->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad_ph_et_22
   pad_ph_et_22 = new TPad("pad_ph_et_22", "This is pad_ph_et_2",0.01,0.01,1,0.3);
   pad_ph_et_22->Draw();
   pad_ph_et_22->cd();
   pad_ph_et_22->Range(-0.8717949,-0.6333333,4.25641,1.7);
   pad_ph_et_22->SetFillColor(0);
   pad_ph_et_22->SetBorderMode(0);
   pad_ph_et_22->SetBorderSize(0);
   pad_ph_et_22->SetTickx(1);
   pad_ph_et_22->SetTicky(1);
   pad_ph_et_22->SetLeftMargin(0.17);
   pad_ph_et_22->SetRightMargin(0.05);
   pad_ph_et_22->SetTopMargin(0);
   pad_ph_et_22->SetBottomMargin(0.4);
   pad_ph_et_22->SetFrameBorderMode(0);
   pad_ph_et_22->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",4,0,4);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinError(1,0.1009246);
   hist_ph_et_data_valid->SetBinError(2,0.1566903);
   hist_ph_et_data_valid->SetBinError(3,0.3346795);
   hist_ph_et_data_valid->SetBinError(4,0.2827057);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(4);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("N_{jets}");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.16);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("E");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",4,0,4);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.9729205);
   hist_ph_et_MMHT_valid->SetBinContent(2,1.021011);
   hist_ph_et_MMHT_valid->SetBinContent(3,1.082689);
   hist_ph_et_MMHT_valid->SetBinError(1,0.07140794);
   hist_ph_et_MMHT_valid->SetBinError(2,0.047577);
   hist_ph_et_MMHT_valid->SetBinError(3,0.3088413);
   hist_ph_et_MMHT_valid->SetBinError(4,-1.#IND);
   hist_ph_et_MMHT_valid->SetEntries(4);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",4,0,4);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.9729205);
   hist_ph_et_MMHT_valid->SetBinContent(2,1.021011);
   hist_ph_et_MMHT_valid->SetBinContent(3,1.082689);
   hist_ph_et_MMHT_valid->SetBinError(1,0.07140794);
   hist_ph_et_MMHT_valid->SetBinError(2,0.047577);
   hist_ph_et_MMHT_valid->SetBinError(3,0.3088413);
   hist_ph_et_MMHT_valid->SetBinError(4,-1.#IND);
   hist_ph_et_MMHT_valid->SetEntries(4);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",4,0,4);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinError(1,0.1009246);
   hist_ph_et_data_valid->SetBinError(2,0.1566903);
   hist_ph_et_data_valid->SetBinError(3,0.3346795);
   hist_ph_et_data_valid->SetBinError(4,0.2827057);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(4);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("N_{jets}");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.16);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("Esame");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",4,0,4);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.054719);
   hist_ph_et_Sherpa_valid->SetBinContent(2,1.124146);
   hist_ph_et_Sherpa_valid->SetBinContent(3,0.9510733);
   hist_ph_et_Sherpa_valid->SetBinContent(4,0.5307757);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.888273e-009);
   hist_ph_et_Sherpa_valid->SetBinError(2,5.644249e-009);
   hist_ph_et_Sherpa_valid->SetBinError(3,1.243607e-008);
   hist_ph_et_Sherpa_valid->SetBinError(4,6.949864e-008);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(4);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",4,0,4);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.054719);
   hist_ph_et_Sherpa_valid->SetBinContent(2,1.124146);
   hist_ph_et_Sherpa_valid->SetBinContent(3,0.9510733);
   hist_ph_et_Sherpa_valid->SetBinContent(4,0.5307757);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.888273e-009);
   hist_ph_et_Sherpa_valid->SetBinError(2,5.644249e-009);
   hist_ph_et_Sherpa_valid->SetBinError(3,1.243607e-008);
   hist_ph_et_Sherpa_valid->SetBinError(4,6.949864e-008);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(4);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid__8 = new TH1F("hist_ph_et_data_valid__8","ph_et_data_valid",4,0,4);
   hist_ph_et_data_valid__8->SetBinContent(1,1);
   hist_ph_et_data_valid__8->SetBinContent(2,1);
   hist_ph_et_data_valid__8->SetBinContent(3,1);
   hist_ph_et_data_valid__8->SetBinContent(4,1);
   hist_ph_et_data_valid__8->SetBinError(1,0.1009246);
   hist_ph_et_data_valid__8->SetBinError(2,0.1566903);
   hist_ph_et_data_valid__8->SetBinError(3,0.3346795);
   hist_ph_et_data_valid__8->SetBinError(4,0.2827057);
   hist_ph_et_data_valid__8->SetMinimum(0.3);
   hist_ph_et_data_valid__8->SetMaximum(1.7);
   hist_ph_et_data_valid__8->SetEntries(4);
   hist_ph_et_data_valid__8->SetDirectory(0);
   hist_ph_et_data_valid__8->SetStats(0);
   hist_ph_et_data_valid__8->SetLineWidth(2);
   hist_ph_et_data_valid__8->SetMarkerStyle(20);
   hist_ph_et_data_valid__8->SetMarkerSize(1.2);
   hist_ph_et_data_valid__8->GetXaxis()->SetTitle("N_{jets}");
   hist_ph_et_data_valid__8->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid__8->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid__8->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid__8->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid__8->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__8->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid__8->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid__8->GetXaxis()->SetTitleSize(0.16);
   hist_ph_et_data_valid__8->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid__8->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__8->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid__8->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid__8->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__8->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid__8->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid__8->GetYaxis()->SetTitleOffset(0.45);
   hist_ph_et_data_valid__8->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__8->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__8->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid__8->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid__8->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__8->Draw("sameaxis");
   TText *text = new TText(0.5,0.22,"0");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(1.5,0.22,"1");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(2.5,0.22,"2");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(3.5,0.22,">2");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   pad_ph_et_22->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figures/diff_metPT_exc.C <==
{
//=========Macro generated from canvas: c4/ph_et ex
//=========  (Sat Oct 06 15:16:27 2018) by ROOT version5.34/30
   TCanvas *c4 = new TCanvas("c4", "ph_et ex",572,144,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(0,0,1,1);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.16);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.05);
   c4->SetBottomMargin(0.16);
   c4->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_31
   TPad *pad_ph_et_31 = new TPad("pad_ph_et_31", "This is pad_ph_et_1",0.01,0.31,1,1);
   pad_ph_et_31->Draw();
   pad_ph_et_31->cd();
   pad_ph_et_31->Range(-1.307692,-4.107527,6.384615,1.268817);
   pad_ph_et_31->SetFillColor(0);
   pad_ph_et_31->SetBorderMode(0);
   pad_ph_et_31->SetBorderSize(0);
   pad_ph_et_31->SetLogy();
   pad_ph_et_31->SetTickx(1);
   pad_ph_et_31->SetTicky(1);
   pad_ph_et_31->SetLeftMargin(0.17);
   pad_ph_et_31->SetRightMargin(0.05);
   pad_ph_et_31->SetTopMargin(0.05);
   pad_ph_et_31->SetBottomMargin(0.02);
   pad_ph_et_31->SetFrameBorderMode(0);
   pad_ph_et_31->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_syst_ex = new TH1F("hist_ph_et_data_syst_ex","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex->SetBinContent(1,0.6078389);
   hist_ph_et_data_syst_ex->SetBinContent(2,0.2804743);
   hist_ph_et_data_syst_ex->SetBinContent(3,0.07915492);
   hist_ph_et_data_syst_ex->SetBinContent(4,0.01572353);
   hist_ph_et_data_syst_ex->SetBinContent(5,0.003177817);
   hist_ph_et_data_syst_ex->SetBinContent(6,0.0005137881);
   hist_ph_et_data_syst_ex->SetBinError(1,0.08499371);
   hist_ph_et_data_syst_ex->SetBinError(2,0.02937861);
   hist_ph_et_data_syst_ex->SetBinError(3,0.009007425);
   hist_ph_et_data_syst_ex->SetBinError(4,0.003445802);
   hist_ph_et_data_syst_ex->SetBinError(5,0.001202819);
   hist_ph_et_data_syst_ex->SetBinError(6,0.000236838);
   hist_ph_et_data_syst_ex->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex->SetMaximum(10);
   hist_ph_et_data_syst_ex->SetEntries(6);
   hist_ph_et_data_syst_ex->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->Draw("EX0");
   
   TH1F *hist_ph_et_data_ex = new TH1F("hist_ph_et_data_ex","ph_et_data_ex",6,0,6);
   hist_ph_et_data_ex->SetBinContent(1,0.6078389);
   hist_ph_et_data_ex->SetBinContent(2,0.2804743);
   hist_ph_et_data_ex->SetBinContent(3,0.07915492);
   hist_ph_et_data_ex->SetBinContent(4,0.01572353);
   hist_ph_et_data_ex->SetBinContent(5,0.003177817);
   hist_ph_et_data_ex->SetBinContent(6,0.0005137881);
   hist_ph_et_data_ex->SetBinError(1,0.02953482);
   hist_ph_et_data_ex->SetBinError(2,0.01914645);
   hist_ph_et_data_ex->SetBinError(3,0.006773686);
   hist_ph_et_data_ex->SetBinError(4,0.003162693);
   hist_ph_et_data_ex->SetBinError(5,0.001169963);
   hist_ph_et_data_ex->SetBinError(6,0.000214795);
   hist_ph_et_data_ex->SetMinimum(5e-005);
   hist_ph_et_data_ex->SetMaximum(5);
   hist_ph_et_data_ex->SetEntries(6);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data_ex->SetFillColor(ci);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data_ex->SetLineColor(ci);
   hist_ph_et_data_ex->SetMarkerStyle(20);
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetXaxis()->SetLabelOffset(2);
   hist_ph_et_data_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_data_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_data_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_data_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_data_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_ex = new TH1F("hist_ph_et_MMHT_ex","ph_et_MMHT_ex",6,0,6);
   hist_ph_et_MMHT_ex->SetBinContent(1,0.6272944);
   hist_ph_et_MMHT_ex->SetBinContent(2,0.2853298);
   hist_ph_et_MMHT_ex->SetBinContent(3,0.07747042);
   hist_ph_et_MMHT_ex->SetBinContent(4,0.01709933);
   hist_ph_et_MMHT_ex->SetBinContent(5,0.004398181);
   hist_ph_et_MMHT_ex->SetBinContent(6,0.0004537222);
   hist_ph_et_MMHT_ex->SetBinError(1,0.06496561);
   hist_ph_et_MMHT_ex->SetBinError(2,0.02902178);
   hist_ph_et_MMHT_ex->SetBinError(3,0.01050733);
   hist_ph_et_MMHT_ex->SetBinError(4,0.003759352);
   hist_ph_et_MMHT_ex->SetBinError(5,0.001187465);
   hist_ph_et_MMHT_ex->SetBinError(6,0.0001718375);
   hist_ph_et_MMHT_ex->SetEntries(6);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetFillColor(ci);
   hist_ph_et_MMHT_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetLineColor(ci);
   hist_ph_et_MMHT_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_ex = new TH1F("hist_ph_et_MMHT_ex","ph_et_MMHT_ex",6,0,6);
   hist_ph_et_MMHT_ex->SetBinContent(1,0.6272944);
   hist_ph_et_MMHT_ex->SetBinContent(2,0.2853298);
   hist_ph_et_MMHT_ex->SetBinContent(3,0.07747042);
   hist_ph_et_MMHT_ex->SetBinContent(4,0.01709933);
   hist_ph_et_MMHT_ex->SetBinContent(5,0.004398181);
   hist_ph_et_MMHT_ex->SetBinContent(6,0.0004537222);
   hist_ph_et_MMHT_ex->SetBinError(1,0.06496561);
   hist_ph_et_MMHT_ex->SetBinError(2,0.02902178);
   hist_ph_et_MMHT_ex->SetBinError(3,0.01050733);
   hist_ph_et_MMHT_ex->SetBinError(4,0.003759352);
   hist_ph_et_MMHT_ex->SetBinError(5,0.001187465);
   hist_ph_et_MMHT_ex->SetBinError(6,0.0001718375);
   hist_ph_et_MMHT_ex->SetEntries(6);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetFillColor(ci);
   hist_ph_et_MMHT_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetLineColor(ci);
   hist_ph_et_MMHT_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->Draw("same");
   
   TH1F *hist_ph_et_data_syst_ex = new TH1F("hist_ph_et_data_syst_ex","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex->SetBinContent(1,0.6078389);
   hist_ph_et_data_syst_ex->SetBinContent(2,0.2804743);
   hist_ph_et_data_syst_ex->SetBinContent(3,0.07915492);
   hist_ph_et_data_syst_ex->SetBinContent(4,0.01572353);
   hist_ph_et_data_syst_ex->SetBinContent(5,0.003177817);
   hist_ph_et_data_syst_ex->SetBinContent(6,0.0005137881);
   hist_ph_et_data_syst_ex->SetBinError(1,0.08499371);
   hist_ph_et_data_syst_ex->SetBinError(2,0.02937861);
   hist_ph_et_data_syst_ex->SetBinError(3,0.009007425);
   hist_ph_et_data_syst_ex->SetBinError(4,0.003445802);
   hist_ph_et_data_syst_ex->SetBinError(5,0.001202819);
   hist_ph_et_data_syst_ex->SetBinError(6,0.000236838);
   hist_ph_et_data_syst_ex->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex->SetMaximum(10);
   hist_ph_et_data_syst_ex->SetEntries(6);
   hist_ph_et_data_syst_ex->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->Draw("EX0same");
   
   TH1F *hist_ph_et_Sherpa_ex = new TH1F("hist_ph_et_Sherpa_ex","ph_et_Sherpa_ex",6,0,6);
   hist_ph_et_Sherpa_ex->SetBinContent(1,0.6255839);
   hist_ph_et_Sherpa_ex->SetBinContent(2,0.2777877);
   hist_ph_et_Sherpa_ex->SetBinContent(3,0.08010396);
   hist_ph_et_Sherpa_ex->SetBinContent(4,0.01796627);
   hist_ph_et_Sherpa_ex->SetBinContent(5,0.004387995);
   hist_ph_et_Sherpa_ex->SetBinContent(6,0.0004258978);
   hist_ph_et_Sherpa_ex->SetBinError(1,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(2,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(3,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(4,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(5,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(6,1e-007);
   hist_ph_et_Sherpa_ex->SetEntries(6);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_ex = new TH1F("hist_ph_et_Sherpa_ex","ph_et_Sherpa_ex",6,0,6);
   hist_ph_et_Sherpa_ex->SetBinContent(1,0.6255839);
   hist_ph_et_Sherpa_ex->SetBinContent(2,0.2777877);
   hist_ph_et_Sherpa_ex->SetBinContent(3,0.08010396);
   hist_ph_et_Sherpa_ex->SetBinContent(4,0.01796627);
   hist_ph_et_Sherpa_ex->SetBinContent(5,0.004387995);
   hist_ph_et_Sherpa_ex->SetBinContent(6,0.0004258978);
   hist_ph_et_Sherpa_ex->SetBinError(1,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(2,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(3,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(4,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(5,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(6,1e-007);
   hist_ph_et_Sherpa_ex->SetEntries(6);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->Draw("same");
   
   TLegend *leg = new TLegend(0.54,0.65,0.93,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.052);
   leg->SetLineColor(1);
   leg->SetLineStyle(2);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data_syst_ex","Data with full unc.","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_data_ex","Data stat. unc.","F");

   ci = TColor::GetColor("#ff3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_Sherpa_ex","Sherpa (NNPDF3.0)","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MMHT","NNLO MCFM","LF");

   ci = TColor::GetColor("#33ff33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.26,"#sqrt{s} = 13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.16,"N_{jets} = 0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *hist_ph_et_data_syst_ex__1 = new TH1F("hist_ph_et_data_syst_ex__1","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex__1->SetBinContent(1,0.6078389);
   hist_ph_et_data_syst_ex__1->SetBinContent(2,0.2804743);
   hist_ph_et_data_syst_ex__1->SetBinContent(3,0.07915492);
   hist_ph_et_data_syst_ex__1->SetBinContent(4,0.01572353);
   hist_ph_et_data_syst_ex__1->SetBinContent(5,0.003177817);
   hist_ph_et_data_syst_ex__1->SetBinContent(6,0.0005137881);
   hist_ph_et_data_syst_ex__1->SetBinError(1,0.08499371);
   hist_ph_et_data_syst_ex__1->SetBinError(2,0.02937861);
   hist_ph_et_data_syst_ex__1->SetBinError(3,0.009007425);
   hist_ph_et_data_syst_ex__1->SetBinError(4,0.003445802);
   hist_ph_et_data_syst_ex__1->SetBinError(5,0.001202819);
   hist_ph_et_data_syst_ex__1->SetBinError(6,0.000236838);
   hist_ph_et_data_syst_ex__1->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex__1->SetMaximum(10);
   hist_ph_et_data_syst_ex__1->SetEntries(6);
   hist_ph_et_data_syst_ex__1->SetDirectory(0);
   hist_ph_et_data_syst_ex__1->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__1->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex__1->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetTitleOffset(1.11);
   hist_ph_et_data_syst_ex__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__1->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_syst_ex__1->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_syst_ex__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__1->Draw("sameaxis");
   pad_ph_et_31->Modified();
   c4->cd();
  
// ------------>Primitives in pad: pad_ph_et_32
   pad_ph_et_32 = new TPad("pad_ph_et_32", "This is pad_ph_et_2",0.01,0.01,1,0.3);
   pad_ph_et_32->Draw();
   pad_ph_et_32->cd();
   pad_ph_et_32->Range(-1.307692,-0.6333333,6.384615,1.7);
   pad_ph_et_32->SetFillColor(0);
   pad_ph_et_32->SetBorderMode(0);
   pad_ph_et_32->SetBorderSize(0);
   pad_ph_et_32->SetTickx(1);
   pad_ph_et_32->SetTicky(1);
   pad_ph_et_32->SetLeftMargin(0.17);
   pad_ph_et_32->SetRightMargin(0.05);
   pad_ph_et_32->SetTopMargin(0);
   pad_ph_et_32->SetBottomMargin(0.4);
   pad_ph_et_32->SetFrameBorderMode(0);
   pad_ph_et_32->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_valid_ex = new TH1F("hist_ph_et_data_valid_ex","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex->SetBinContent(1,1);
   hist_ph_et_data_valid_ex->SetBinContent(2,1);
   hist_ph_et_data_valid_ex->SetBinContent(3,1);
   hist_ph_et_data_valid_ex->SetBinContent(4,1);
   hist_ph_et_data_valid_ex->SetBinContent(5,1);
   hist_ph_et_data_valid_ex->SetBinContent(6,1);
   hist_ph_et_data_valid_ex->SetBinError(1,0.1398293);
   hist_ph_et_data_valid_ex->SetBinError(2,0.1047462);
   hist_ph_et_data_valid_ex->SetBinError(3,0.1137949);
   hist_ph_et_data_valid_ex->SetBinError(4,0.2191494);
   hist_ph_et_data_valid_ex->SetBinError(5,0.3785049);
   hist_ph_et_data_valid_ex->SetBinError(6,0.4609644);
   hist_ph_et_data_valid_ex->SetMinimum(0.3);
   hist_ph_et_data_valid_ex->SetMaximum(1.7);
   hist_ph_et_data_valid_ex->SetEntries(6);
   hist_ph_et_data_valid_ex->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->Draw("E");
   
   TH1F *hist_ph_et_MMHT_valid_ex = new TH1F("hist_ph_et_MMHT_valid_ex","ph_et_MMHT_valid_ex",6,0,6);
   hist_ph_et_MMHT_valid_ex->SetBinContent(1,1.032008);
   hist_ph_et_MMHT_valid_ex->SetBinContent(2,1.017312);
   hist_ph_et_MMHT_valid_ex->SetBinContent(3,0.9787189);
   hist_ph_et_MMHT_valid_ex->SetBinContent(4,1.087499);
   hist_ph_et_MMHT_valid_ex->SetBinContent(5,1.384026);
   hist_ph_et_MMHT_valid_ex->SetBinContent(6,0.8830921);
   hist_ph_et_MMHT_valid_ex->SetBinError(1,0.1068797);
   hist_ph_et_MMHT_valid_ex->SetBinError(2,0.1034739);
   hist_ph_et_MMHT_valid_ex->SetBinError(3,0.1327439);
   hist_ph_et_MMHT_valid_ex->SetBinError(4,0.2390908);
   hist_ph_et_MMHT_valid_ex->SetBinError(5,0.3736732);
   hist_ph_et_MMHT_valid_ex->SetBinError(6,0.3344521);
   hist_ph_et_MMHT_valid_ex->SetEntries(6);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetFillColor(ci);
   hist_ph_et_MMHT_valid_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetLineColor(ci);
   hist_ph_et_MMHT_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_valid_ex = new TH1F("hist_ph_et_MMHT_valid_ex","ph_et_MMHT_valid_ex",6,0,6);
   hist_ph_et_MMHT_valid_ex->SetBinContent(1,1.032008);
   hist_ph_et_MMHT_valid_ex->SetBinContent(2,1.017312);
   hist_ph_et_MMHT_valid_ex->SetBinContent(3,0.9787189);
   hist_ph_et_MMHT_valid_ex->SetBinContent(4,1.087499);
   hist_ph_et_MMHT_valid_ex->SetBinContent(5,1.384026);
   hist_ph_et_MMHT_valid_ex->SetBinContent(6,0.8830921);
   hist_ph_et_MMHT_valid_ex->SetBinError(1,0.1068797);
   hist_ph_et_MMHT_valid_ex->SetBinError(2,0.1034739);
   hist_ph_et_MMHT_valid_ex->SetBinError(3,0.1327439);
   hist_ph_et_MMHT_valid_ex->SetBinError(4,0.2390908);
   hist_ph_et_MMHT_valid_ex->SetBinError(5,0.3736732);
   hist_ph_et_MMHT_valid_ex->SetBinError(6,0.3344521);
   hist_ph_et_MMHT_valid_ex->SetEntries(6);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetFillColor(ci);
   hist_ph_et_MMHT_valid_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetLineColor(ci);
   hist_ph_et_MMHT_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid_ex = new TH1F("hist_ph_et_data_valid_ex","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex->SetBinContent(1,1);
   hist_ph_et_data_valid_ex->SetBinContent(2,1);
   hist_ph_et_data_valid_ex->SetBinContent(3,1);
   hist_ph_et_data_valid_ex->SetBinContent(4,1);
   hist_ph_et_data_valid_ex->SetBinContent(5,1);
   hist_ph_et_data_valid_ex->SetBinContent(6,1);
   hist_ph_et_data_valid_ex->SetBinError(1,0.1398293);
   hist_ph_et_data_valid_ex->SetBinError(2,0.1047462);
   hist_ph_et_data_valid_ex->SetBinError(3,0.1137949);
   hist_ph_et_data_valid_ex->SetBinError(4,0.2191494);
   hist_ph_et_data_valid_ex->SetBinError(5,0.3785049);
   hist_ph_et_data_valid_ex->SetBinError(6,0.4609644);
   hist_ph_et_data_valid_ex->SetMinimum(0.3);
   hist_ph_et_data_valid_ex->SetMaximum(1.7);
   hist_ph_et_data_valid_ex->SetEntries(6);
   hist_ph_et_data_valid_ex->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_Sherpa_valid_ex = new TH1F("hist_ph_et_Sherpa_valid_ex","ph_et_Sherpa_valid_ex",6,0,6);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(1,1.029194);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(2,0.9904212);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(3,1.01199);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(4,1.142636);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(5,1.380821);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(6,0.8289367);
   hist_ph_et_Sherpa_valid_ex->SetBinError(1,1.645173e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(2,3.565389e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(3,1.263345e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(4,6.359895e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(5,3.146814e-005);
   hist_ph_et_Sherpa_valid_ex->SetBinError(6,0.0001946328);
   hist_ph_et_Sherpa_valid_ex->SetMinimum(0.2);
   hist_ph_et_Sherpa_valid_ex->SetMaximum(1.7);
   hist_ph_et_Sherpa_valid_ex->SetEntries(6);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_valid_ex = new TH1F("hist_ph_et_Sherpa_valid_ex","ph_et_Sherpa_valid_ex",6,0,6);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(1,1.029194);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(2,0.9904212);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(3,1.01199);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(4,1.142636);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(5,1.380821);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(6,0.8289367);
   hist_ph_et_Sherpa_valid_ex->SetBinError(1,1.645173e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(2,3.565389e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(3,1.263345e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(4,6.359895e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(5,3.146814e-005);
   hist_ph_et_Sherpa_valid_ex->SetBinError(6,0.0001946328);
   hist_ph_et_Sherpa_valid_ex->SetMinimum(0.2);
   hist_ph_et_Sherpa_valid_ex->SetMaximum(1.7);
   hist_ph_et_Sherpa_valid_ex->SetEntries(6);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid_ex__2 = new TH1F("hist_ph_et_data_valid_ex__2","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex__2->SetBinContent(1,1);
   hist_ph_et_data_valid_ex__2->SetBinContent(2,1);
   hist_ph_et_data_valid_ex__2->SetBinContent(3,1);
   hist_ph_et_data_valid_ex__2->SetBinContent(4,1);
   hist_ph_et_data_valid_ex__2->SetBinContent(5,1);
   hist_ph_et_data_valid_ex__2->SetBinContent(6,1);
   hist_ph_et_data_valid_ex__2->SetBinError(1,0.1398293);
   hist_ph_et_data_valid_ex__2->SetBinError(2,0.1047462);
   hist_ph_et_data_valid_ex__2->SetBinError(3,0.1137949);
   hist_ph_et_data_valid_ex__2->SetBinError(4,0.2191494);
   hist_ph_et_data_valid_ex__2->SetBinError(5,0.3785049);
   hist_ph_et_data_valid_ex__2->SetBinError(6,0.4609644);
   hist_ph_et_data_valid_ex__2->SetMinimum(0.3);
   hist_ph_et_data_valid_ex__2->SetMaximum(1.7);
   hist_ph_et_data_valid_ex__2->SetEntries(6);
   hist_ph_et_data_valid_ex__2->SetDirectory(0);
   hist_ph_et_data_valid_ex__2->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetTitleOffset(0.45);
   hist_ph_et_data_valid_ex__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__2->GetZaxis()->SetLabelSize(0.035);
   hist_ph_et_data_valid_ex__2->GetZaxis()->SetTitleSize(0.035);
   hist_ph_et_data_valid_ex__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__2->Draw("sameaxis");
   TText *text = new TText(0,0.22,"150");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(1,0.22,"200");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(2,0.22,"250");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(3,0.22,"350");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(4,0.22,"450");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(5,0.22,"600");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(6,0.22,"1100");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   pad_ph_et_32->Modified();
   c4->cd();
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figures/diff_metPT_inc.C <==
{
//=========Macro generated from canvas: c3/ph_et in
//=========  (Sat Sep 29 19:37:33 2018) by ROOT version5.34/30
   TCanvas *c3 = new TCanvas("c3", "ph_et in",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.16);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_21
   TPad *pad_ph_et_21 = new TPad("pad_ph_et_21", "This is pad_ph_et_1",0.01,0.31,1,1);
   pad_ph_et_21->Draw();
   pad_ph_et_21->cd();
   pad_ph_et_21->Range(-1.307692,-4.107527,6.384615,1.268817);
   pad_ph_et_21->SetFillColor(0);
   pad_ph_et_21->SetBorderMode(0);
   pad_ph_et_21->SetBorderSize(0);
   pad_ph_et_21->SetLogy();
   pad_ph_et_21->SetTickx(1);
   pad_ph_et_21->SetTicky(1);
   pad_ph_et_21->SetLeftMargin(0.17);
   pad_ph_et_21->SetRightMargin(0.05);
   pad_ph_et_21->SetTopMargin(0.05);
   pad_ph_et_21->SetBottomMargin(0.02);
   pad_ph_et_21->SetFrameBorderMode(0);
   pad_ph_et_21->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst->SetBinContent(1,0.814953);
   hist_ph_et_data_syst->SetBinContent(2,0.4354265);
   hist_ph_et_data_syst->SetBinContent(3,0.1496446);
   hist_ph_et_data_syst->SetBinContent(4,0.03626103);
   hist_ph_et_data_syst->SetBinContent(5,0.01104734);
   hist_ph_et_data_syst->SetBinContent(6,0.001399703);
   hist_ph_et_data_syst->SetBinError(1,0.1202188);
   hist_ph_et_data_syst->SetBinError(2,0.04720046);
   hist_ph_et_data_syst->SetBinError(3,0.01852468);
   hist_ph_et_data_syst->SetBinError(4,0.006853636);
   hist_ph_et_data_syst->SetBinError(5,0.002826174);
   hist_ph_et_data_syst->SetBinError(6,0.0004506746);
   hist_ph_et_data_syst->SetMinimum(0.0001);
   hist_ph_et_data_syst->SetMaximum(10);
   hist_ph_et_data_syst->SetEntries(6);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0");
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",6,0,6);
   hist_ph_et_data->SetBinContent(1,0.814953);
   hist_ph_et_data->SetBinContent(2,0.4354265);
   hist_ph_et_data->SetBinContent(3,0.1496446);
   hist_ph_et_data->SetBinContent(4,0.03626103);
   hist_ph_et_data->SetBinContent(5,0.01104734);
   hist_ph_et_data->SetBinContent(6,0.001399703);
   hist_ph_et_data->SetBinError(1,0.03663813);
   hist_ph_et_data->SetBinError(2,0.02617502);
   hist_ph_et_data->SetBinError(3,0.01024173);
   hist_ph_et_data->SetBinError(4,0.005337904);
   hist_ph_et_data->SetBinError(5,0.002436479);
   hist_ph_et_data->SetBinError(6,0.0004024319);
   hist_ph_et_data->SetMinimum(0.0008);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(6);
   hist_ph_et_data->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetFillColor(ci);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetLineColor(ci);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(2);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",6,0,6);
   hist_ph_et_MMHT->SetBinContent(1,0.7798946);
   hist_ph_et_MMHT->SetBinContent(2,0.3985743);
   hist_ph_et_MMHT->SetBinContent(3,0.1355011);
   hist_ph_et_MMHT->SetBinContent(4,0.03614444);
   hist_ph_et_MMHT->SetBinContent(5,0.01014626);
   hist_ph_et_MMHT->SetBinContent(6,0.001105887);
   hist_ph_et_MMHT->SetBinError(1,0.06800289);
   hist_ph_et_MMHT->SetBinError(2,0.02250062);
   hist_ph_et_MMHT->SetBinError(3,0.008133321);
   hist_ph_et_MMHT->SetBinError(4,0.002774943);
   hist_ph_et_MMHT->SetBinError(5,0.0007094004);
   hist_ph_et_MMHT->SetBinError(6,0.0001058228);
   hist_ph_et_MMHT->SetEntries(6);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",6,0,6);
   hist_ph_et_MMHT->SetBinContent(1,0.7798946);
   hist_ph_et_MMHT->SetBinContent(2,0.3985743);
   hist_ph_et_MMHT->SetBinContent(3,0.1355011);
   hist_ph_et_MMHT->SetBinContent(4,0.03614444);
   hist_ph_et_MMHT->SetBinContent(5,0.01014626);
   hist_ph_et_MMHT->SetBinContent(6,0.001105887);
   hist_ph_et_MMHT->SetBinError(1,0.06800289);
   hist_ph_et_MMHT->SetBinError(2,0.02250062);
   hist_ph_et_MMHT->SetBinError(3,0.008133321);
   hist_ph_et_MMHT->SetBinError(4,0.002774943);
   hist_ph_et_MMHT->SetBinError(5,0.0007094004);
   hist_ph_et_MMHT->SetBinError(6,0.0001058228);
   hist_ph_et_MMHT->SetEntries(6);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("Esame");
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst->SetBinContent(1,0.814953);
   hist_ph_et_data_syst->SetBinContent(2,0.4354265);
   hist_ph_et_data_syst->SetBinContent(3,0.1496446);
   hist_ph_et_data_syst->SetBinContent(4,0.03626103);
   hist_ph_et_data_syst->SetBinContent(5,0.01104734);
   hist_ph_et_data_syst->SetBinContent(6,0.001399703);
   hist_ph_et_data_syst->SetBinError(1,0.1202188);
   hist_ph_et_data_syst->SetBinError(2,0.04720046);
   hist_ph_et_data_syst->SetBinError(3,0.01852468);
   hist_ph_et_data_syst->SetBinError(4,0.006853636);
   hist_ph_et_data_syst->SetBinError(5,0.002826174);
   hist_ph_et_data_syst->SetBinError(6,0.0004506746);
   hist_ph_et_data_syst->SetMinimum(0.0001);
   hist_ph_et_data_syst->SetMaximum(10);
   hist_ph_et_data_syst->SetEntries(6);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",6,0,6);
   hist_ph_et_Sherpa->SetBinContent(1,0.8597722);
   hist_ph_et_Sherpa->SetBinContent(2,0.4344201);
   hist_ph_et_Sherpa->SetBinContent(3,0.1562616);
   hist_ph_et_Sherpa->SetBinContent(4,0.04356972);
   hist_ph_et_Sherpa->SetBinContent(5,0.01214421);
   hist_ph_et_Sherpa->SetBinContent(6,0.001397011);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetBinError(5,1e-007);
   hist_ph_et_Sherpa->SetBinError(6,1e-007);
   hist_ph_et_Sherpa->SetEntries(6);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",6,0,6);
   hist_ph_et_Sherpa->SetBinContent(1,0.8597722);
   hist_ph_et_Sherpa->SetBinContent(2,0.4344201);
   hist_ph_et_Sherpa->SetBinContent(3,0.1562616);
   hist_ph_et_Sherpa->SetBinContent(4,0.04356972);
   hist_ph_et_Sherpa->SetBinContent(5,0.01214421);
   hist_ph_et_Sherpa->SetBinContent(6,0.001397011);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetBinError(5,1e-007);
   hist_ph_et_Sherpa->SetBinError(6,1e-007);
   hist_ph_et_Sherpa->SetEntries(6);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("same");
   
   TLegend *leg = new TLegend(0.54,0.65,0.93,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.052);
   leg->SetLineColor(1);
   leg->SetLineStyle(2);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data_syst","Data with full unc.","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_data","Data stat. unc.","F");

   ci = TColor::GetColor("#ff3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_Sherpa","Sherpa (NNPDF3.0)","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MMHT","NNLO MCFM","LF");

   ci = TColor::GetColor("#33ff33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.26,"#sqrt{s} = 13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.16,"N_{jets} #geq 0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *hist_ph_et_data_syst__5 = new TH1F("hist_ph_et_data_syst__5","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst__5->SetBinContent(1,0.814953);
   hist_ph_et_data_syst__5->SetBinContent(2,0.4354265);
   hist_ph_et_data_syst__5->SetBinContent(3,0.1496446);
   hist_ph_et_data_syst__5->SetBinContent(4,0.03626103);
   hist_ph_et_data_syst__5->SetBinContent(5,0.01104734);
   hist_ph_et_data_syst__5->SetBinContent(6,0.001399703);
   hist_ph_et_data_syst__5->SetBinError(1,0.1202188);
   hist_ph_et_data_syst__5->SetBinError(2,0.04720046);
   hist_ph_et_data_syst__5->SetBinError(3,0.01852468);
   hist_ph_et_data_syst__5->SetBinError(4,0.006853636);
   hist_ph_et_data_syst__5->SetBinError(5,0.002826174);
   hist_ph_et_data_syst__5->SetBinError(6,0.0004506746);
   hist_ph_et_data_syst__5->SetMinimum(0.0001);
   hist_ph_et_data_syst__5->SetMaximum(10);
   hist_ph_et_data_syst__5->SetEntries(6);
   hist_ph_et_data_syst__5->SetDirectory(0);
   hist_ph_et_data_syst__5->SetStats(0);
   hist_ph_et_data_syst__5->SetLineWidth(2);
   hist_ph_et_data_syst__5->SetMarkerStyle(20);
   hist_ph_et_data_syst__5->SetMarkerSize(1.2);
   hist_ph_et_data_syst__5->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst__5->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst__5->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst__5->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst__5->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__5->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst__5->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst__5->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__5->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst__5->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__5->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dp_{T}^{#nu#bar{#nu}}} [fb/GeV]");
   hist_ph_et_data_syst__5->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__5->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__5->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst__5->GetYaxis()->SetTitleOffset(1.11);
   hist_ph_et_data_syst__5->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__5->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__5->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__5->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__5->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__5->Draw("sameaxis");
   pad_ph_et_21->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad_ph_et_22
   pad_ph_et_22 = new TPad("pad_ph_et_22", "This is pad_ph_et_2",0.01,0.01,1,0.3);
   pad_ph_et_22->Draw();
   pad_ph_et_22->cd();
   pad_ph_et_22->Range(-1.307692,-0.6333333,6.384615,1.7);
   pad_ph_et_22->SetFillColor(0);
   pad_ph_et_22->SetBorderMode(0);
   pad_ph_et_22->SetBorderSize(0);
   pad_ph_et_22->SetTickx(1);
   pad_ph_et_22->SetTicky(1);
   pad_ph_et_22->SetLeftMargin(0.17);
   pad_ph_et_22->SetRightMargin(0.05);
   pad_ph_et_22->SetTopMargin(0);
   pad_ph_et_22->SetBottomMargin(0.4);
   pad_ph_et_22->SetFrameBorderMode(0);
   pad_ph_et_22->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinContent(5,1);
   hist_ph_et_data_valid->SetBinContent(6,1);
   hist_ph_et_data_valid->SetBinError(1,0.1475162);
   hist_ph_et_data_valid->SetBinError(2,0.1084005);
   hist_ph_et_data_valid->SetBinError(3,0.1237911);
   hist_ph_et_data_valid->SetBinError(4,0.1890083);
   hist_ph_et_data_valid->SetBinError(5,0.2558239);
   hist_ph_et_data_valid->SetBinError(6,0.3219787);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(6);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("E");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",6,0,6);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.956981);
   hist_ph_et_MMHT_valid->SetBinContent(2,0.9153653);
   hist_ph_et_MMHT_valid->SetBinContent(3,0.9054861);
   hist_ph_et_MMHT_valid->SetBinContent(4,0.9967847);
   hist_ph_et_MMHT_valid->SetBinContent(5,0.9184347);
   hist_ph_et_MMHT_valid->SetBinContent(6,0.7900869);
   hist_ph_et_MMHT_valid->SetBinError(1,0.08344394);
   hist_ph_et_MMHT_valid->SetBinError(2,0.0516749);
   hist_ph_et_MMHT_valid->SetBinError(3,0.05435092);
   hist_ph_et_MMHT_valid->SetBinError(4,0.07652687);
   hist_ph_et_MMHT_valid->SetBinError(5,0.06421459);
   hist_ph_et_MMHT_valid->SetBinError(6,0.07560376);
   hist_ph_et_MMHT_valid->SetEntries(6);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",6,0,6);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.956981);
   hist_ph_et_MMHT_valid->SetBinContent(2,0.9153653);
   hist_ph_et_MMHT_valid->SetBinContent(3,0.9054861);
   hist_ph_et_MMHT_valid->SetBinContent(4,0.9967847);
   hist_ph_et_MMHT_valid->SetBinContent(5,0.9184347);
   hist_ph_et_MMHT_valid->SetBinContent(6,0.7900869);
   hist_ph_et_MMHT_valid->SetBinError(1,0.08344394);
   hist_ph_et_MMHT_valid->SetBinError(2,0.0516749);
   hist_ph_et_MMHT_valid->SetBinError(3,0.05435092);
   hist_ph_et_MMHT_valid->SetBinError(4,0.07652687);
   hist_ph_et_MMHT_valid->SetBinError(5,0.06421459);
   hist_ph_et_MMHT_valid->SetBinError(6,0.07560376);
   hist_ph_et_MMHT_valid->SetEntries(6);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinContent(5,1);
   hist_ph_et_data_valid->SetBinContent(6,1);
   hist_ph_et_data_valid->SetBinError(1,0.1475162);
   hist_ph_et_data_valid->SetBinError(2,0.1084005);
   hist_ph_et_data_valid->SetBinError(3,0.1237911);
   hist_ph_et_data_valid->SetBinError(4,0.1890083);
   hist_ph_et_data_valid->SetBinError(5,0.2558239);
   hist_ph_et_data_valid->SetBinError(6,0.3219787);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(6);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("Esame");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",6,0,6);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.054996);
   hist_ph_et_Sherpa_valid->SetBinContent(2,0.9976887);
   hist_ph_et_Sherpa_valid->SetBinContent(3,1.044218);
   hist_ph_et_Sherpa_valid->SetBinContent(4,1.201558);
   hist_ph_et_Sherpa_valid->SetBinContent(5,1.099288);
   hist_ph_et_Sherpa_valid->SetBinContent(6,0.9980767);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.227065e-007);
   hist_ph_et_Sherpa_valid->SetBinError(2,2.296599e-007);
   hist_ph_et_Sherpa_valid->SetBinError(3,6.6825e-007);
   hist_ph_et_Sherpa_valid->SetBinError(4,2.757782e-006);
   hist_ph_et_Sherpa_valid->SetBinError(5,9.051953e-006);
   hist_ph_et_Sherpa_valid->SetBinError(6,7.144373e-005);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(6);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",6,0,6);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.054996);
   hist_ph_et_Sherpa_valid->SetBinContent(2,0.9976887);
   hist_ph_et_Sherpa_valid->SetBinContent(3,1.044218);
   hist_ph_et_Sherpa_valid->SetBinContent(4,1.201558);
   hist_ph_et_Sherpa_valid->SetBinContent(5,1.099288);
   hist_ph_et_Sherpa_valid->SetBinContent(6,0.9980767);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.227065e-007);
   hist_ph_et_Sherpa_valid->SetBinError(2,2.296599e-007);
   hist_ph_et_Sherpa_valid->SetBinError(3,6.6825e-007);
   hist_ph_et_Sherpa_valid->SetBinError(4,2.757782e-006);
   hist_ph_et_Sherpa_valid->SetBinError(5,9.051953e-006);
   hist_ph_et_Sherpa_valid->SetBinError(6,7.144373e-005);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(6);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid__6 = new TH1F("hist_ph_et_data_valid__6","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid__6->SetBinContent(1,1);
   hist_ph_et_data_valid__6->SetBinContent(2,1);
   hist_ph_et_data_valid__6->SetBinContent(3,1);
   hist_ph_et_data_valid__6->SetBinContent(4,1);
   hist_ph_et_data_valid__6->SetBinContent(5,1);
   hist_ph_et_data_valid__6->SetBinContent(6,1);
   hist_ph_et_data_valid__6->SetBinError(1,0.1475162);
   hist_ph_et_data_valid__6->SetBinError(2,0.1084005);
   hist_ph_et_data_valid__6->SetBinError(3,0.1237911);
   hist_ph_et_data_valid__6->SetBinError(4,0.1890083);
   hist_ph_et_data_valid__6->SetBinError(5,0.2558239);
   hist_ph_et_data_valid__6->SetBinError(6,0.3219787);
   hist_ph_et_data_valid__6->SetMinimum(0.3);
   hist_ph_et_data_valid__6->SetMaximum(1.7);
   hist_ph_et_data_valid__6->SetEntries(6);
   hist_ph_et_data_valid__6->SetDirectory(0);
   hist_ph_et_data_valid__6->SetStats(0);
   hist_ph_et_data_valid__6->SetLineWidth(2);
   hist_ph_et_data_valid__6->SetMarkerStyle(20);
   hist_ph_et_data_valid__6->SetMarkerSize(1.2);
   hist_ph_et_data_valid__6->GetXaxis()->SetTitle("p_{T}^{#nu#bar{#nu}} [GeV]");
   hist_ph_et_data_valid__6->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid__6->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid__6->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid__6->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid__6->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__6->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid__6->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid__6->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid__6->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid__6->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__6->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid__6->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid__6->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__6->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid__6->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid__6->GetYaxis()->SetTitleOffset(0.45);
   hist_ph_et_data_valid__6->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__6->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__6->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid__6->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid__6->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__6->Draw("sameaxis");
   TText *text = new TText(0,0.22,"150");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(1,0.22,"200");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(2,0.22,"250");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(3,0.22,"350");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(4,0.22,"450");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(5,0.22,"600");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(6,0.22,"1100");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   pad_ph_et_22->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figures/diff_phET_exc.C <==
{
//=========Macro generated from canvas: c4/ph_et ex
//=========  (Sat Sep 29 19:32:15 2018) by ROOT version5.34/30
   TCanvas *c4 = new TCanvas("c4", "ph_et ex",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->Range(0,0,1,1);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.16);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.05);
   c4->SetBottomMargin(0.16);
   c4->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_31
   TPad *pad_ph_et_31 = new TPad("pad_ph_et_31", "This is pad_ph_et_1",0.02,0.31,1,1);
   pad_ph_et_31->Draw();
   pad_ph_et_31->cd();
   pad_ph_et_31->Range(-1.307692,-4.107527,6.384615,1.268817);
   pad_ph_et_31->SetFillColor(0);
   pad_ph_et_31->SetBorderMode(0);
   pad_ph_et_31->SetBorderSize(0);
   pad_ph_et_31->SetLogy();
   pad_ph_et_31->SetTickx(1);
   pad_ph_et_31->SetTicky(1);
   pad_ph_et_31->SetLeftMargin(0.17);
   pad_ph_et_31->SetRightMargin(0.05);
   pad_ph_et_31->SetTopMargin(0.05);
   pad_ph_et_31->SetBottomMargin(0.02);
   pad_ph_et_31->SetFrameBorderMode(0);
   pad_ph_et_31->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_syst_ex = new TH1F("hist_ph_et_data_syst_ex","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex->SetBinContent(1,0.6434271);
   hist_ph_et_data_syst_ex->SetBinContent(2,0.2427566);
   hist_ph_et_data_syst_ex->SetBinContent(3,0.07896352);
   hist_ph_et_data_syst_ex->SetBinContent(4,0.01737497);
   hist_ph_et_data_syst_ex->SetBinContent(5,0.00323154);
   hist_ph_et_data_syst_ex->SetBinContent(6,0.0004514682);
   hist_ph_et_data_syst_ex->SetBinError(1,0.08007225);
   hist_ph_et_data_syst_ex->SetBinError(2,0.02736444);
   hist_ph_et_data_syst_ex->SetBinError(3,0.008669826);
   hist_ph_et_data_syst_ex->SetBinError(4,0.00366022);
   hist_ph_et_data_syst_ex->SetBinError(5,0.001098862);
   hist_ph_et_data_syst_ex->SetBinError(6,0.000212469);
   hist_ph_et_data_syst_ex->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex->SetMaximum(10);
   hist_ph_et_data_syst_ex->SetEntries(6);
   hist_ph_et_data_syst_ex->SetStats(0);
   hist_ph_et_data_syst_ex->SetLineWidth(2);
   hist_ph_et_data_syst_ex->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex->SetMarkerSize(1.2);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->Draw("EX0");
   
   TH1F *hist_ph_et_data_ex = new TH1F("hist_ph_et_data_ex","ph_et_data_ex",6,0,6);
   hist_ph_et_data_ex->SetBinContent(1,0.6434271);
   hist_ph_et_data_ex->SetBinContent(2,0.2427566);
   hist_ph_et_data_ex->SetBinContent(3,0.07896352);
   hist_ph_et_data_ex->SetBinContent(4,0.01737497);
   hist_ph_et_data_ex->SetBinContent(5,0.00323154);
   hist_ph_et_data_ex->SetBinContent(6,0.0004514682);
   hist_ph_et_data_ex->SetBinError(1,0.02882129);
   hist_ph_et_data_ex->SetBinError(2,0.01744897);
   hist_ph_et_data_ex->SetBinError(3,0.006420612);
   hist_ph_et_data_ex->SetBinError(4,0.0030294);
   hist_ph_et_data_ex->SetBinError(5,0.00106144);
   hist_ph_et_data_ex->SetBinError(6,0.0002019022);
   hist_ph_et_data_ex->SetMinimum(5e-005);
   hist_ph_et_data_ex->SetMaximum(5);
   hist_ph_et_data_ex->SetEntries(6);
   hist_ph_et_data_ex->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data_ex->SetFillColor(ci);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data_ex->SetLineColor(ci);
   hist_ph_et_data_ex->SetLineWidth(2);
   hist_ph_et_data_ex->SetMarkerStyle(20);
   hist_ph_et_data_ex->SetMarkerSize(1.2);
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetXaxis()->SetLabelOffset(2);
   hist_ph_et_data_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_data_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_ex = new TH1F("hist_ph_et_MMHT_ex","ph_et_MMHT_ex",6,0,6);
   hist_ph_et_MMHT_ex->SetBinContent(1,0.6175773);
   hist_ph_et_MMHT_ex->SetBinContent(2,0.2791032);
   hist_ph_et_MMHT_ex->SetBinContent(3,0.08287651);
   hist_ph_et_MMHT_ex->SetBinContent(4,0.01906994);
   hist_ph_et_MMHT_ex->SetBinContent(5,0.004810138);
   hist_ph_et_MMHT_ex->SetBinContent(6,0.0005054808);
   hist_ph_et_MMHT_ex->SetBinError(1,0.06334236);
   hist_ph_et_MMHT_ex->SetBinError(2,0.03025858);
   hist_ph_et_MMHT_ex->SetBinError(3,0.01100701);
   hist_ph_et_MMHT_ex->SetBinError(4,0.0039144);
   hist_ph_et_MMHT_ex->SetBinError(5,0.001213424);
   hist_ph_et_MMHT_ex->SetBinError(6,0.00019759);
   hist_ph_et_MMHT_ex->SetEntries(6);
   hist_ph_et_MMHT_ex->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetFillColor(ci);
   hist_ph_et_MMHT_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_MMHT_ex->SetLineColor(ci);
   hist_ph_et_MMHT_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_ex = new TH1F("hist_ph_et_MMHT_ex","ph_et_MMHT_ex",6,0,6);
   hist_ph_et_MMHT_ex->SetBinContent(1,0.6175773);
   hist_ph_et_MMHT_ex->SetBinContent(2,0.2791032);
   hist_ph_et_MMHT_ex->SetBinContent(3,0.08287651);
   hist_ph_et_MMHT_ex->SetBinContent(4,0.01906994);
   hist_ph_et_MMHT_ex->SetBinContent(5,0.004810138);
   hist_ph_et_MMHT_ex->SetBinContent(6,0.0005054808);
   hist_ph_et_MMHT_ex->SetBinError(1,0.06334236);
   hist_ph_et_MMHT_ex->SetBinError(2,0.03025858);
   hist_ph_et_MMHT_ex->SetBinError(3,0.01100701);
   hist_ph_et_MMHT_ex->SetBinError(4,0.0039144);
   hist_ph_et_MMHT_ex->SetBinError(5,0.001213424);
   hist_ph_et_MMHT_ex->SetBinError(6,0.00019759);
   hist_ph_et_MMHT_ex->SetEntries(6);
   hist_ph_et_MMHT_ex->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetFillColor(ci);
   hist_ph_et_MMHT_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_MMHT_ex->SetLineColor(ci);
   hist_ph_et_MMHT_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_ex->Draw("same");
   
   TH1F *hist_ph_et_data_syst_ex = new TH1F("hist_ph_et_data_syst_ex","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex->SetBinContent(1,0.6434271);
   hist_ph_et_data_syst_ex->SetBinContent(2,0.2427566);
   hist_ph_et_data_syst_ex->SetBinContent(3,0.07896352);
   hist_ph_et_data_syst_ex->SetBinContent(4,0.01737497);
   hist_ph_et_data_syst_ex->SetBinContent(5,0.00323154);
   hist_ph_et_data_syst_ex->SetBinContent(6,0.0004514682);
   hist_ph_et_data_syst_ex->SetBinError(1,0.08007225);
   hist_ph_et_data_syst_ex->SetBinError(2,0.02736444);
   hist_ph_et_data_syst_ex->SetBinError(3,0.008669826);
   hist_ph_et_data_syst_ex->SetBinError(4,0.00366022);
   hist_ph_et_data_syst_ex->SetBinError(5,0.001098862);
   hist_ph_et_data_syst_ex->SetBinError(6,0.000212469);
   hist_ph_et_data_syst_ex->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex->SetMaximum(10);
   hist_ph_et_data_syst_ex->SetEntries(6);
   hist_ph_et_data_syst_ex->SetStats(0);
   hist_ph_et_data_syst_ex->SetLineWidth(2);
   hist_ph_et_data_syst_ex->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex->SetMarkerSize(1.2);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex->Draw("EX0same");
   
   TH1F *hist_ph_et_Sherpa_ex = new TH1F("hist_ph_et_Sherpa_ex","ph_et_Sherpa_ex",6,0,6);
   hist_ph_et_Sherpa_ex->SetBinContent(1,0.6327034);
   hist_ph_et_Sherpa_ex->SetBinContent(2,0.2731321);
   hist_ph_et_Sherpa_ex->SetBinContent(3,0.07876495);
   hist_ph_et_Sherpa_ex->SetBinContent(4,0.01820995);
   hist_ph_et_Sherpa_ex->SetBinContent(5,0.004286303);
   hist_ph_et_Sherpa_ex->SetBinContent(6,0.0004296545);
   hist_ph_et_Sherpa_ex->SetBinError(1,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(2,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(3,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(4,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(5,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(6,1e-007);
   hist_ph_et_Sherpa_ex->SetEntries(6);
   hist_ph_et_Sherpa_ex->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_ex = new TH1F("hist_ph_et_Sherpa_ex","ph_et_Sherpa_ex",6,0,6);
   hist_ph_et_Sherpa_ex->SetBinContent(1,0.6327034);
   hist_ph_et_Sherpa_ex->SetBinContent(2,0.2731321);
   hist_ph_et_Sherpa_ex->SetBinContent(3,0.07876495);
   hist_ph_et_Sherpa_ex->SetBinContent(4,0.01820995);
   hist_ph_et_Sherpa_ex->SetBinContent(5,0.004286303);
   hist_ph_et_Sherpa_ex->SetBinContent(6,0.0004296545);
   hist_ph_et_Sherpa_ex->SetBinError(1,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(2,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(3,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(4,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(5,1e-007);
   hist_ph_et_Sherpa_ex->SetBinError(6,1e-007);
   hist_ph_et_Sherpa_ex->SetEntries(6);
   hist_ph_et_Sherpa_ex->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_ex->Draw("same");
   
   TLegend *leg = new TLegend(0.54,0.65,0.93,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.052);
   leg->SetLineColor(1);
   leg->SetLineStyle(2);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data_syst_ex","Data with full unc.","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_data_ex","Data stat. unc.","F");

   ci = TColor::GetColor("#ff3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_Sherpa_ex","Sherpa (NNPDF3.0)","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MMHT","NNLO MCFM","LF");

   ci = TColor::GetColor("#33ff33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.26,"#sqrt{s} = 13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.16,"N_{jets} = 0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *hist_ph_et_data_syst_ex__3 = new TH1F("hist_ph_et_data_syst_ex__3","ph_et_data_syst_ex",6,0,6);
   hist_ph_et_data_syst_ex__3->SetBinContent(1,0.6434271);
   hist_ph_et_data_syst_ex__3->SetBinContent(2,0.2427566);
   hist_ph_et_data_syst_ex__3->SetBinContent(3,0.07896352);
   hist_ph_et_data_syst_ex__3->SetBinContent(4,0.01737497);
   hist_ph_et_data_syst_ex__3->SetBinContent(5,0.00323154);
   hist_ph_et_data_syst_ex__3->SetBinContent(6,0.0004514682);
   hist_ph_et_data_syst_ex__3->SetBinError(1,0.08007225);
   hist_ph_et_data_syst_ex__3->SetBinError(2,0.02736444);
   hist_ph_et_data_syst_ex__3->SetBinError(3,0.008669826);
   hist_ph_et_data_syst_ex__3->SetBinError(4,0.00366022);
   hist_ph_et_data_syst_ex__3->SetBinError(5,0.001098862);
   hist_ph_et_data_syst_ex__3->SetBinError(6,0.000212469);
   hist_ph_et_data_syst_ex__3->SetMinimum(0.0001);
   hist_ph_et_data_syst_ex__3->SetMaximum(10);
   hist_ph_et_data_syst_ex__3->SetEntries(6);
   hist_ph_et_data_syst_ex__3->SetDirectory(0);
   hist_ph_et_data_syst_ex__3->SetStats(0);
   hist_ph_et_data_syst_ex__3->SetLineWidth(2);
   hist_ph_et_data_syst_ex__3->SetMarkerStyle(20);
   hist_ph_et_data_syst_ex__3->SetMarkerSize(1.2);
   hist_ph_et_data_syst_ex__3->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__3->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst_ex__3->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex__3->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst_ex__3->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetTitleOffset(1.11);
   hist_ph_et_data_syst_ex__3->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__3->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst_ex__3->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst_ex__3->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst_ex__3->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst_ex__3->Draw("sameaxis");
   pad_ph_et_31->Modified();
   c4->cd();
  
// ------------>Primitives in pad: pad_ph_et_32
   pad_ph_et_32 = new TPad("pad_ph_et_32", "This is pad_ph_et_2",0.02,0.01,1,0.3);
   pad_ph_et_32->Draw();
   pad_ph_et_32->cd();
   pad_ph_et_32->Range(-1.307692,-0.6333333,6.384615,1.7);
   pad_ph_et_32->SetFillColor(0);
   pad_ph_et_32->SetBorderMode(0);
   pad_ph_et_32->SetBorderSize(0);
   pad_ph_et_32->SetTickx(1);
   pad_ph_et_32->SetTicky(1);
   pad_ph_et_32->SetLeftMargin(0.17);
   pad_ph_et_32->SetRightMargin(0.05);
   pad_ph_et_32->SetTopMargin(0);
   pad_ph_et_32->SetBottomMargin(0.4);
   pad_ph_et_32->SetFrameBorderMode(0);
   pad_ph_et_32->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_valid_ex = new TH1F("hist_ph_et_data_valid_ex","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex->SetBinContent(1,1);
   hist_ph_et_data_valid_ex->SetBinContent(2,1);
   hist_ph_et_data_valid_ex->SetBinContent(3,1);
   hist_ph_et_data_valid_ex->SetBinContent(4,1);
   hist_ph_et_data_valid_ex->SetBinContent(5,1);
   hist_ph_et_data_valid_ex->SetBinContent(6,1);
   hist_ph_et_data_valid_ex->SetBinError(1,0.1244465);
   hist_ph_et_data_valid_ex->SetBinError(2,0.1127238);
   hist_ph_et_data_valid_ex->SetBinError(3,0.1097953);
   hist_ph_et_data_valid_ex->SetBinError(4,0.2106605);
   hist_ph_et_data_valid_ex->SetBinError(5,0.3400429);
   hist_ph_et_data_valid_ex->SetBinError(6,0.470618);
   hist_ph_et_data_valid_ex->SetMinimum(0.3);
   hist_ph_et_data_valid_ex->SetMaximum(1.7);
   hist_ph_et_data_valid_ex->SetEntries(6);
   hist_ph_et_data_valid_ex->SetStats(0);
   hist_ph_et_data_valid_ex->SetLineWidth(2);
   hist_ph_et_data_valid_ex->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex->SetMarkerSize(1.2);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->Draw("E");
   
   TH1F *hist_ph_et_MMHT_valid_ex = new TH1F("hist_ph_et_MMHT_valid_ex","ph_et_MMHT_valid_ex",6,0,6);
   hist_ph_et_MMHT_valid_ex->SetBinContent(1,0.9598249);
   hist_ph_et_MMHT_valid_ex->SetBinContent(2,1.149724);
   hist_ph_et_MMHT_valid_ex->SetBinContent(3,1.049554);
   hist_ph_et_MMHT_valid_ex->SetBinContent(4,1.097552);
   hist_ph_et_MMHT_valid_ex->SetBinContent(5,1.488497);
   hist_ph_et_MMHT_valid_ex->SetBinContent(6,1.119638);
   hist_ph_et_MMHT_valid_ex->SetBinError(1,0.09844528);
   hist_ph_et_MMHT_valid_ex->SetBinError(2,0.1246458);
   hist_ph_et_MMHT_valid_ex->SetBinError(3,0.1393936);
   hist_ph_et_MMHT_valid_ex->SetBinError(4,0.2252896);
   hist_ph_et_MMHT_valid_ex->SetBinError(5,0.375494);
   hist_ph_et_MMHT_valid_ex->SetBinError(6,0.437661);
   hist_ph_et_MMHT_valid_ex->SetEntries(6);
   hist_ph_et_MMHT_valid_ex->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetFillColor(ci);
   hist_ph_et_MMHT_valid_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetLineColor(ci);
   hist_ph_et_MMHT_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_valid_ex = new TH1F("hist_ph_et_MMHT_valid_ex","ph_et_MMHT_valid_ex",6,0,6);
   hist_ph_et_MMHT_valid_ex->SetBinContent(1,0.9598249);
   hist_ph_et_MMHT_valid_ex->SetBinContent(2,1.149724);
   hist_ph_et_MMHT_valid_ex->SetBinContent(3,1.049554);
   hist_ph_et_MMHT_valid_ex->SetBinContent(4,1.097552);
   hist_ph_et_MMHT_valid_ex->SetBinContent(5,1.488497);
   hist_ph_et_MMHT_valid_ex->SetBinContent(6,1.119638);
   hist_ph_et_MMHT_valid_ex->SetBinError(1,0.09844528);
   hist_ph_et_MMHT_valid_ex->SetBinError(2,0.1246458);
   hist_ph_et_MMHT_valid_ex->SetBinError(3,0.1393936);
   hist_ph_et_MMHT_valid_ex->SetBinError(4,0.2252896);
   hist_ph_et_MMHT_valid_ex->SetBinError(5,0.375494);
   hist_ph_et_MMHT_valid_ex->SetBinError(6,0.437661);
   hist_ph_et_MMHT_valid_ex->SetEntries(6);
   hist_ph_et_MMHT_valid_ex->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetFillColor(ci);
   hist_ph_et_MMHT_valid_ex->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetLineColor(ci);
   hist_ph_et_MMHT_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid_ex->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid_ex->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid_ex->SetMarkerSize(0);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid_ex = new TH1F("hist_ph_et_data_valid_ex","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex->SetBinContent(1,1);
   hist_ph_et_data_valid_ex->SetBinContent(2,1);
   hist_ph_et_data_valid_ex->SetBinContent(3,1);
   hist_ph_et_data_valid_ex->SetBinContent(4,1);
   hist_ph_et_data_valid_ex->SetBinContent(5,1);
   hist_ph_et_data_valid_ex->SetBinContent(6,1);
   hist_ph_et_data_valid_ex->SetBinError(1,0.1244465);
   hist_ph_et_data_valid_ex->SetBinError(2,0.1127238);
   hist_ph_et_data_valid_ex->SetBinError(3,0.1097953);
   hist_ph_et_data_valid_ex->SetBinError(4,0.2106605);
   hist_ph_et_data_valid_ex->SetBinError(5,0.3400429);
   hist_ph_et_data_valid_ex->SetBinError(6,0.470618);
   hist_ph_et_data_valid_ex->SetMinimum(0.3);
   hist_ph_et_data_valid_ex->SetMaximum(1.7);
   hist_ph_et_data_valid_ex->SetEntries(6);
   hist_ph_et_data_valid_ex->SetStats(0);
   hist_ph_et_data_valid_ex->SetLineWidth(2);
   hist_ph_et_data_valid_ex->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex->SetMarkerSize(1.2);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_Sherpa_valid_ex = new TH1F("hist_ph_et_Sherpa_valid_ex","ph_et_Sherpa_valid_ex",6,0,6);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(1,0.9833335);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(2,1.125127);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(3,0.9974853);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(4,1.048056);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(5,1.326396);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(6,0.9516827);
   hist_ph_et_Sherpa_valid_ex->SetBinError(1,1.554178e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(2,4.119352e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(3,1.266408e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(4,5.755406e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(5,3.0945e-005);
   hist_ph_et_Sherpa_valid_ex->SetBinError(6,0.0002214995);
   hist_ph_et_Sherpa_valid_ex->SetMinimum(0.2);
   hist_ph_et_Sherpa_valid_ex->SetMaximum(1.7);
   hist_ph_et_Sherpa_valid_ex->SetEntries(6);
   hist_ph_et_Sherpa_valid_ex->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_valid_ex = new TH1F("hist_ph_et_Sherpa_valid_ex","ph_et_Sherpa_valid_ex",6,0,6);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(1,0.9833335);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(2,1.125127);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(3,0.9974853);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(4,1.048056);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(5,1.326396);
   hist_ph_et_Sherpa_valid_ex->SetBinContent(6,0.9516827);
   hist_ph_et_Sherpa_valid_ex->SetBinError(1,1.554178e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(2,4.119352e-007);
   hist_ph_et_Sherpa_valid_ex->SetBinError(3,1.266408e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(4,5.755406e-006);
   hist_ph_et_Sherpa_valid_ex->SetBinError(5,3.0945e-005);
   hist_ph_et_Sherpa_valid_ex->SetBinError(6,0.0002214995);
   hist_ph_et_Sherpa_valid_ex->SetMinimum(0.2);
   hist_ph_et_Sherpa_valid_ex->SetMaximum(1.7);
   hist_ph_et_Sherpa_valid_ex->SetEntries(6);
   hist_ph_et_Sherpa_valid_ex->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetFillColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetLineColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid_ex->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid_ex->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid_ex->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid_ex->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid_ex->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid_ex->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid_ex->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid_ex__4 = new TH1F("hist_ph_et_data_valid_ex__4","ph_et_data_valid_ex",6,0,6);
   hist_ph_et_data_valid_ex__4->SetBinContent(1,1);
   hist_ph_et_data_valid_ex__4->SetBinContent(2,1);
   hist_ph_et_data_valid_ex__4->SetBinContent(3,1);
   hist_ph_et_data_valid_ex__4->SetBinContent(4,1);
   hist_ph_et_data_valid_ex__4->SetBinContent(5,1);
   hist_ph_et_data_valid_ex__4->SetBinContent(6,1);
   hist_ph_et_data_valid_ex__4->SetBinError(1,0.1244465);
   hist_ph_et_data_valid_ex__4->SetBinError(2,0.1127238);
   hist_ph_et_data_valid_ex__4->SetBinError(3,0.1097953);
   hist_ph_et_data_valid_ex__4->SetBinError(4,0.2106605);
   hist_ph_et_data_valid_ex__4->SetBinError(5,0.3400429);
   hist_ph_et_data_valid_ex__4->SetBinError(6,0.470618);
   hist_ph_et_data_valid_ex__4->SetMinimum(0.3);
   hist_ph_et_data_valid_ex__4->SetMaximum(1.7);
   hist_ph_et_data_valid_ex__4->SetEntries(6);
   hist_ph_et_data_valid_ex__4->SetDirectory(0);
   hist_ph_et_data_valid_ex__4->SetStats(0);
   hist_ph_et_data_valid_ex__4->SetLineWidth(2);
   hist_ph_et_data_valid_ex__4->SetMarkerStyle(20);
   hist_ph_et_data_valid_ex__4->SetMarkerSize(1.2);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid_ex__4->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetTitleOffset(0.45);
   hist_ph_et_data_valid_ex__4->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__4->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid_ex__4->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid_ex__4->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid_ex__4->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid_ex__4->Draw("sameaxis");
   TText *text = new TText(0,0.22,"150");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(1,0.22,"200");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(2,0.22,"250");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(3,0.22,"350");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(4,0.22,"450");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(5,0.22,"600");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(6,0.22,"1100");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   pad_ph_et_32->Modified();
   c4->cd();
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figures/diff_phET_inc.C <==
{
//=========Macro generated from canvas: c3/ph_et in
//=========  (Sat Sep 29 19:29:34 2018) by ROOT version5.34/30
   TCanvas *c3 = new TCanvas("c3", "ph_et in",594,83,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.16);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_21
   TPad *pad_ph_et_21 = new TPad("pad_ph_et_21", "This is pad_ph_et_1",0.02,0.31,1,1);
   pad_ph_et_21->Draw();
   pad_ph_et_21->cd();
   pad_ph_et_21->Range(-1.307692,-6.165569,6.384615,2.112893);
   pad_ph_et_21->SetFillColor(0);
   pad_ph_et_21->SetBorderMode(0);
   pad_ph_et_21->SetBorderSize(0);
   pad_ph_et_21->SetLogy();
   pad_ph_et_21->SetTickx(1);
   pad_ph_et_21->SetTicky(1);
   pad_ph_et_21->SetLeftMargin(0.17);
   pad_ph_et_21->SetRightMargin(0.05);
   pad_ph_et_21->SetTopMargin(0.05);
   pad_ph_et_21->SetBottomMargin(0.02);
   pad_ph_et_21->SetFrameBorderMode(0);
   pad_ph_et_21->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst->SetBinContent(1,0.8626078);
   hist_ph_et_data_syst->SetBinContent(2,0.4052779);
   hist_ph_et_data_syst->SetBinContent(3,0.1460482);
   hist_ph_et_data_syst->SetBinContent(4,0.03947314);
   hist_ph_et_data_syst->SetBinContent(5,0.008899808);
   hist_ph_et_data_syst->SetBinContent(6,4.363669e-006);
   hist_ph_et_data_syst->SetBinError(1,0.112826);
   hist_ph_et_data_syst->SetBinError(2,0.04345645);
   hist_ph_et_data_syst->SetBinError(3,0.0172094);
   hist_ph_et_data_syst->SetBinError(4,0.008767404);
   hist_ph_et_data_syst->SetBinError(5,0.00307686);
   hist_ph_et_data_syst->SetBinError(6,0.0002955728);
   hist_ph_et_data_syst->SetMinimum(1e-006);
   hist_ph_et_data_syst->SetMaximum(50);
   hist_ph_et_data_syst->SetEntries(6);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0");
   
   TH1F *hist_ph_et_data = new TH1F("hist_ph_et_data","ph_et_data",6,0,6);
   hist_ph_et_data->SetBinContent(1,0.8626078);
   hist_ph_et_data->SetBinContent(2,0.4052779);
   hist_ph_et_data->SetBinContent(3,0.1460482);
   hist_ph_et_data->SetBinContent(4,0.03947314);
   hist_ph_et_data->SetBinContent(5,0.008899808);
   hist_ph_et_data->SetBinContent(6,4.363669e-006);
   hist_ph_et_data->SetBinError(1,0.03374077);
   hist_ph_et_data->SetBinError(2,0.02483354);
   hist_ph_et_data->SetBinError(3,0.01006548);
   hist_ph_et_data->SetBinError(4,0.005851988);
   hist_ph_et_data->SetBinError(5,0.002424294);
   hist_ph_et_data->SetBinError(6,0.000235346);
   hist_ph_et_data->SetMinimum(0.0008);
   hist_ph_et_data->SetMaximum(5);
   hist_ph_et_data->SetEntries(6);
   hist_ph_et_data->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetFillColor(ci);

   ci = TColor::GetColor("#ff3333");
   hist_ph_et_data->SetLineColor(ci);
   hist_ph_et_data->SetLineWidth(2);
   hist_ph_et_data->SetMarkerStyle(20);
   hist_ph_et_data->SetMarkerSize(1.2);
   hist_ph_et_data->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data->GetXaxis()->SetLabelOffset(2);
   hist_ph_et_data->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_data->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",6,0,6);
   hist_ph_et_MMHT->SetBinContent(1,0.8051314);
   hist_ph_et_MMHT->SetBinContent(2,0.3870687);
   hist_ph_et_MMHT->SetBinContent(3,0.1336069);
   hist_ph_et_MMHT->SetBinContent(4,0.0366103);
   hist_ph_et_MMHT->SetBinContent(5,0.01044049);
   hist_ph_et_MMHT->SetBinContent(6,0.001198392);
   hist_ph_et_MMHT->SetBinError(1,0.0662592);
   hist_ph_et_MMHT->SetBinError(2,0.02375289);
   hist_ph_et_MMHT->SetBinError(3,0.008025141);
   hist_ph_et_MMHT->SetBinError(4,0.0027004);
   hist_ph_et_MMHT->SetBinError(5,0.0007784776);
   hist_ph_et_MMHT->SetBinError(6,0.0001176895);
   hist_ph_et_MMHT->SetEntries(6);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT = new TH1F("hist_ph_et_MMHT","ph_et_MMHT",6,0,6);
   hist_ph_et_MMHT->SetBinContent(1,0.8051314);
   hist_ph_et_MMHT->SetBinContent(2,0.3870687);
   hist_ph_et_MMHT->SetBinContent(3,0.1336069);
   hist_ph_et_MMHT->SetBinContent(4,0.0366103);
   hist_ph_et_MMHT->SetBinContent(5,0.01044049);
   hist_ph_et_MMHT->SetBinContent(6,0.001198392);
   hist_ph_et_MMHT->SetBinError(1,0.0662592);
   hist_ph_et_MMHT->SetBinError(2,0.02375289);
   hist_ph_et_MMHT->SetBinError(3,0.008025141);
   hist_ph_et_MMHT->SetBinError(4,0.0027004);
   hist_ph_et_MMHT->SetBinError(5,0.0007784776);
   hist_ph_et_MMHT->SetBinError(6,0.0001176895);
   hist_ph_et_MMHT->SetEntries(6);
   hist_ph_et_MMHT->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetFillColor(ci);
   hist_ph_et_MMHT->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetLineColor(ci);
   hist_ph_et_MMHT->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT->SetMarkerColor(ci);
   hist_ph_et_MMHT->SetMarkerStyle(24);
   hist_ph_et_MMHT->SetMarkerSize(0);
   hist_ph_et_MMHT->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT->Draw("same");
   
   TH1F *hist_ph_et_data_syst = new TH1F("hist_ph_et_data_syst","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst->SetBinContent(1,0.8626078);
   hist_ph_et_data_syst->SetBinContent(2,0.4052779);
   hist_ph_et_data_syst->SetBinContent(3,0.1460482);
   hist_ph_et_data_syst->SetBinContent(4,0.03947314);
   hist_ph_et_data_syst->SetBinContent(5,0.008899808);
   hist_ph_et_data_syst->SetBinContent(6,4.363669e-006);
   hist_ph_et_data_syst->SetBinError(1,0.112826);
   hist_ph_et_data_syst->SetBinError(2,0.04345645);
   hist_ph_et_data_syst->SetBinError(3,0.0172094);
   hist_ph_et_data_syst->SetBinError(4,0.008767404);
   hist_ph_et_data_syst->SetBinError(5,0.00307686);
   hist_ph_et_data_syst->SetBinError(6,0.0002955728);
   hist_ph_et_data_syst->SetMinimum(1e-006);
   hist_ph_et_data_syst->SetMaximum(50);
   hist_ph_et_data_syst->SetEntries(6);
   hist_ph_et_data_syst->SetStats(0);
   hist_ph_et_data_syst->SetLineWidth(2);
   hist_ph_et_data_syst->SetMarkerStyle(20);
   hist_ph_et_data_syst->SetMarkerSize(1.2);
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst->GetYaxis()->SetTitleOffset(1.19);
   hist_ph_et_data_syst->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst->Draw("EX0same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",6,0,6);
   hist_ph_et_Sherpa->SetBinContent(1,0.890188);
   hist_ph_et_Sherpa->SetBinContent(2,0.4247327);
   hist_ph_et_Sherpa->SetBinContent(3,0.1484265);
   hist_ph_et_Sherpa->SetBinContent(4,0.04172423);
   hist_ph_et_Sherpa->SetBinContent(5,0.01166671);
   hist_ph_et_Sherpa->SetBinContent(6,0.001402884);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetBinError(5,1e-007);
   hist_ph_et_Sherpa->SetBinError(6,1e-007);
   hist_ph_et_Sherpa->SetEntries(6);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa = new TH1F("hist_ph_et_Sherpa","ph_et_Sherpa",6,0,6);
   hist_ph_et_Sherpa->SetBinContent(1,0.890188);
   hist_ph_et_Sherpa->SetBinContent(2,0.4247327);
   hist_ph_et_Sherpa->SetBinContent(3,0.1484265);
   hist_ph_et_Sherpa->SetBinContent(4,0.04172423);
   hist_ph_et_Sherpa->SetBinContent(5,0.01166671);
   hist_ph_et_Sherpa->SetBinContent(6,0.001402884);
   hist_ph_et_Sherpa->SetBinError(1,1e-007);
   hist_ph_et_Sherpa->SetBinError(2,1e-007);
   hist_ph_et_Sherpa->SetBinError(3,1e-007);
   hist_ph_et_Sherpa->SetBinError(4,1e-007);
   hist_ph_et_Sherpa->SetBinError(5,1e-007);
   hist_ph_et_Sherpa->SetBinError(6,1e-007);
   hist_ph_et_Sherpa->SetEntries(6);
   hist_ph_et_Sherpa->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetFillColor(ci);
   hist_ph_et_Sherpa->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetLineColor(ci);
   hist_ph_et_Sherpa->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa->SetMarkerColor(ci);
   hist_ph_et_Sherpa->SetMarkerStyle(24);
   hist_ph_et_Sherpa->SetMarkerSize(0);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa->Draw("same");
   
   TLegend *leg = new TLegend(0.54,0.65,0.93,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.052);
   leg->SetLineColor(1);
   leg->SetLineStyle(2);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_data_syst","Data with full unc.","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_data","Data stat. unc.","F");

   ci = TColor::GetColor("#ff3333");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_Sherpa","Sherpa (NNPDF3.0)","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hist_ph_et_MMHT","NNLO MCFM","LF");

   ci = TColor::GetColor("#33ff33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.26,"#sqrt{s} = 13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.16,"N_{jets} #geq 0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *hist_ph_et_data_syst__1 = new TH1F("hist_ph_et_data_syst__1","ph_et_data_syst",6,0,6);
   hist_ph_et_data_syst__1->SetBinContent(1,0.8626078);
   hist_ph_et_data_syst__1->SetBinContent(2,0.4052779);
   hist_ph_et_data_syst__1->SetBinContent(3,0.1460482);
   hist_ph_et_data_syst__1->SetBinContent(4,0.03947314);
   hist_ph_et_data_syst__1->SetBinContent(5,0.008899808);
   hist_ph_et_data_syst__1->SetBinContent(6,4.363669e-006);
   hist_ph_et_data_syst__1->SetBinError(1,0.112826);
   hist_ph_et_data_syst__1->SetBinError(2,0.04345645);
   hist_ph_et_data_syst__1->SetBinError(3,0.0172094);
   hist_ph_et_data_syst__1->SetBinError(4,0.008767404);
   hist_ph_et_data_syst__1->SetBinError(5,0.00307686);
   hist_ph_et_data_syst__1->SetBinError(6,0.0002955728);
   hist_ph_et_data_syst__1->SetMinimum(1e-006);
   hist_ph_et_data_syst__1->SetMaximum(50);
   hist_ph_et_data_syst__1->SetEntries(6);
   hist_ph_et_data_syst__1->SetDirectory(0);
   hist_ph_et_data_syst__1->SetStats(0);
   hist_ph_et_data_syst__1->SetLineWidth(2);
   hist_ph_et_data_syst__1->SetMarkerStyle(20);
   hist_ph_et_data_syst__1->SetMarkerSize(1.2);
   hist_ph_et_data_syst__1->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_syst__1->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_syst__1->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_syst__1->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_syst__1->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__1->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_data_syst__1->GetXaxis()->SetLabelSize(0);
   hist_ph_et_data_syst__1->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__1->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_data_syst__1->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__1->GetYaxis()->SetTitle("#frac{d#sigma[pp #rightarrow Z(#nu#bar{#nu})#gamma]}{dE^{#gamma}_{T}} [fb/GeV]");
   hist_ph_et_data_syst__1->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__1->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__1->GetYaxis()->SetTitleSize(0.06);
   hist_ph_et_data_syst__1->GetYaxis()->SetTitleOffset(1.11);
   hist_ph_et_data_syst__1->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__1->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_syst__1->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_syst__1->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_syst__1->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_syst__1->Draw("sameaxis");
   pad_ph_et_21->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad_ph_et_22
   pad_ph_et_22 = new TPad("pad_ph_et_22", "This is pad_ph_et_2",0.02,0.01,1,0.3);
   pad_ph_et_22->Draw();
   pad_ph_et_22->cd();
   pad_ph_et_22->Range(-1.307692,-0.6333333,6.384615,1.7);
   pad_ph_et_22->SetFillColor(0);
   pad_ph_et_22->SetBorderMode(0);
   pad_ph_et_22->SetBorderSize(0);
   pad_ph_et_22->SetTickx(1);
   pad_ph_et_22->SetTicky(1);
   pad_ph_et_22->SetLeftMargin(0.17);
   pad_ph_et_22->SetRightMargin(0.05);
   pad_ph_et_22->SetTopMargin(0);
   pad_ph_et_22->SetBottomMargin(0.4);
   pad_ph_et_22->SetFrameBorderMode(0);
   pad_ph_et_22->SetFrameBorderMode(0);
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinContent(5,1);
   hist_ph_et_data_valid->SetBinContent(6,1);
   hist_ph_et_data_valid->SetBinError(1,0.1307964);
   hist_ph_et_data_valid->SetBinError(2,0.1072263);
   hist_ph_et_data_valid->SetBinError(3,0.1178337);
   hist_ph_et_data_valid->SetBinError(4,0.2221106);
   hist_ph_et_data_valid->SetBinError(5,0.3457221);
   hist_ph_et_data_valid->SetBinError(6,67.73493);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(6);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("E");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",6,0,6);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.933369);
   hist_ph_et_MMHT_valid->SetBinContent(2,0.9550698);
   hist_ph_et_MMHT_valid->SetBinContent(3,0.9148137);
   hist_ph_et_MMHT_valid->SetBinContent(4,0.9274738);
   hist_ph_et_MMHT_valid->SetBinContent(5,1.173114);
   hist_ph_et_MMHT_valid->SetBinContent(6,274.6294);
   hist_ph_et_MMHT_valid->SetBinError(1,0.07681266);
   hist_ph_et_MMHT_valid->SetBinError(2,0.05860889);
   hist_ph_et_MMHT_valid->SetBinError(3,0.05494858);
   hist_ph_et_MMHT_valid->SetBinError(4,0.06841108);
   hist_ph_et_MMHT_valid->SetBinError(5,0.08747128);
   hist_ph_et_MMHT_valid->SetBinError(6,26.97031);
   hist_ph_et_MMHT_valid->SetEntries(6);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("E2same");
   
   TH1F *hist_ph_et_MMHT_valid = new TH1F("hist_ph_et_MMHT_valid","ph_et_MMHT_valid",6,0,6);
   hist_ph_et_MMHT_valid->SetBinContent(1,0.933369);
   hist_ph_et_MMHT_valid->SetBinContent(2,0.9550698);
   hist_ph_et_MMHT_valid->SetBinContent(3,0.9148137);
   hist_ph_et_MMHT_valid->SetBinContent(4,0.9274738);
   hist_ph_et_MMHT_valid->SetBinContent(5,1.173114);
   hist_ph_et_MMHT_valid->SetBinContent(6,274.6294);
   hist_ph_et_MMHT_valid->SetBinError(1,0.07681266);
   hist_ph_et_MMHT_valid->SetBinError(2,0.05860889);
   hist_ph_et_MMHT_valid->SetBinError(3,0.05494858);
   hist_ph_et_MMHT_valid->SetBinError(4,0.06841108);
   hist_ph_et_MMHT_valid->SetBinError(5,0.08747128);
   hist_ph_et_MMHT_valid->SetBinError(6,26.97031);
   hist_ph_et_MMHT_valid->SetEntries(6);
   hist_ph_et_MMHT_valid->SetStats(0);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetFillColor(ci);
   hist_ph_et_MMHT_valid->SetFillStyle(3345);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetLineColor(ci);
   hist_ph_et_MMHT_valid->SetLineWidth(2);

   ci = TColor::GetColor("#33ff33");
   hist_ph_et_MMHT_valid->SetMarkerColor(ci);
   hist_ph_et_MMHT_valid->SetMarkerStyle(24);
   hist_ph_et_MMHT_valid->SetMarkerSize(0);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_MMHT_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_MMHT_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_MMHT_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_MMHT_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid = new TH1F("hist_ph_et_data_valid","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid->SetBinContent(1,1);
   hist_ph_et_data_valid->SetBinContent(2,1);
   hist_ph_et_data_valid->SetBinContent(3,1);
   hist_ph_et_data_valid->SetBinContent(4,1);
   hist_ph_et_data_valid->SetBinContent(5,1);
   hist_ph_et_data_valid->SetBinContent(6,1);
   hist_ph_et_data_valid->SetBinError(1,0.1307964);
   hist_ph_et_data_valid->SetBinError(2,0.1072263);
   hist_ph_et_data_valid->SetBinError(3,0.1178337);
   hist_ph_et_data_valid->SetBinError(4,0.2221106);
   hist_ph_et_data_valid->SetBinError(5,0.3457221);
   hist_ph_et_data_valid->SetBinError(6,67.73493);
   hist_ph_et_data_valid->SetMinimum(0.3);
   hist_ph_et_data_valid->SetMaximum(1.7);
   hist_ph_et_data_valid->SetEntries(6);
   hist_ph_et_data_valid->SetStats(0);
   hist_ph_et_data_valid->SetLineWidth(2);
   hist_ph_et_data_valid->SetMarkerStyle(20);
   hist_ph_et_data_valid->SetMarkerSize(1.2);
   hist_ph_et_data_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid->GetYaxis()->SetTitleOffset(0.51);
   hist_ph_et_data_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid->Draw("Esame");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",6,0,6);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.031973);
   hist_ph_et_Sherpa_valid->SetBinContent(2,1.048004);
   hist_ph_et_Sherpa_valid->SetBinContent(3,1.016284);
   hist_ph_et_Sherpa_valid->SetBinContent(4,1.057028);
   hist_ph_et_Sherpa_valid->SetBinContent(5,1.310894);
   hist_ph_et_Sherpa_valid->SetBinContent(6,321.4919);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.159275e-007);
   hist_ph_et_Sherpa_valid->SetBinError(2,2.467443e-007);
   hist_ph_et_Sherpa_valid->SetBinError(3,6.847054e-007);
   hist_ph_et_Sherpa_valid->SetBinError(4,2.533368e-006);
   hist_ph_et_Sherpa_valid->SetBinError(5,1.12362e-005);
   hist_ph_et_Sherpa_valid->SetBinError(6,0.0229165);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(6);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("E2same");
   
   TH1F *hist_ph_et_Sherpa_valid = new TH1F("hist_ph_et_Sherpa_valid","ph_et_Sherpa_valid",6,0,6);
   hist_ph_et_Sherpa_valid->SetBinContent(1,1.031973);
   hist_ph_et_Sherpa_valid->SetBinContent(2,1.048004);
   hist_ph_et_Sherpa_valid->SetBinContent(3,1.016284);
   hist_ph_et_Sherpa_valid->SetBinContent(4,1.057028);
   hist_ph_et_Sherpa_valid->SetBinContent(5,1.310894);
   hist_ph_et_Sherpa_valid->SetBinContent(6,321.4919);
   hist_ph_et_Sherpa_valid->SetBinError(1,1.159275e-007);
   hist_ph_et_Sherpa_valid->SetBinError(2,2.467443e-007);
   hist_ph_et_Sherpa_valid->SetBinError(3,6.847054e-007);
   hist_ph_et_Sherpa_valid->SetBinError(4,2.533368e-006);
   hist_ph_et_Sherpa_valid->SetBinError(5,1.12362e-005);
   hist_ph_et_Sherpa_valid->SetBinError(6,0.0229165);
   hist_ph_et_Sherpa_valid->SetMinimum(0.4);
   hist_ph_et_Sherpa_valid->SetMaximum(1.6);
   hist_ph_et_Sherpa_valid->SetEntries(6);
   hist_ph_et_Sherpa_valid->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetFillColor(ci);
   hist_ph_et_Sherpa_valid->SetFillStyle(3644);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetLineColor(ci);
   hist_ph_et_Sherpa_valid->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   hist_ph_et_Sherpa_valid->SetMarkerColor(ci);
   hist_ph_et_Sherpa_valid->SetMarkerStyle(24);
   hist_ph_et_Sherpa_valid->SetMarkerSize(0);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(1,"130-150");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(2,"150-200");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(3,"200-350");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetBinLabel(4,"350-1000");
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetNdivisions(3);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_Sherpa_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_Sherpa_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_Sherpa_valid->Draw("Esame");
   
   TH1F *hist_ph_et_data_valid__2 = new TH1F("hist_ph_et_data_valid__2","ph_et_data_valid",6,0,6);
   hist_ph_et_data_valid__2->SetBinContent(1,1);
   hist_ph_et_data_valid__2->SetBinContent(2,1);
   hist_ph_et_data_valid__2->SetBinContent(3,1);
   hist_ph_et_data_valid__2->SetBinContent(4,1);
   hist_ph_et_data_valid__2->SetBinContent(5,1);
   hist_ph_et_data_valid__2->SetBinContent(6,1);
   hist_ph_et_data_valid__2->SetBinError(1,0.1307964);
   hist_ph_et_data_valid__2->SetBinError(2,0.1072263);
   hist_ph_et_data_valid__2->SetBinError(3,0.1178337);
   hist_ph_et_data_valid__2->SetBinError(4,0.2221106);
   hist_ph_et_data_valid__2->SetBinError(5,0.3457221);
   hist_ph_et_data_valid__2->SetBinError(6,67.73493);
   hist_ph_et_data_valid__2->SetMinimum(0.3);
   hist_ph_et_data_valid__2->SetMaximum(1.7);
   hist_ph_et_data_valid__2->SetEntries(6);
   hist_ph_et_data_valid__2->SetDirectory(0);
   hist_ph_et_data_valid__2->SetStats(0);
   hist_ph_et_data_valid__2->SetLineWidth(2);
   hist_ph_et_data_valid__2->SetMarkerStyle(20);
   hist_ph_et_data_valid__2->SetMarkerSize(1.2);
   hist_ph_et_data_valid__2->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_data_valid__2->GetXaxis()->SetBinLabel(1," ");
   hist_ph_et_data_valid__2->GetXaxis()->SetBinLabel(2," ");
   hist_ph_et_data_valid__2->GetXaxis()->SetBinLabel(3," ");
   hist_ph_et_data_valid__2->GetXaxis()->SetBinLabel(4," ");
   hist_ph_et_data_valid__2->GetXaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__2->GetXaxis()->SetLabelOffset(0.01);
   hist_ph_et_data_valid__2->GetXaxis()->SetLabelSize(0.13);
   hist_ph_et_data_valid__2->GetXaxis()->SetTitleSize(0.15);
   hist_ph_et_data_valid__2->GetXaxis()->SetTitleOffset(1.1);
   hist_ph_et_data_valid__2->GetXaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__2->GetYaxis()->SetTitle("#frac{Theory}{Data}");
   hist_ph_et_data_valid__2->GetYaxis()->SetNdivisions(505);
   hist_ph_et_data_valid__2->GetYaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__2->GetYaxis()->SetLabelSize(0.11);
   hist_ph_et_data_valid__2->GetYaxis()->SetTitleSize(0.14);
   hist_ph_et_data_valid__2->GetYaxis()->SetTitleOffset(0.45);
   hist_ph_et_data_valid__2->GetYaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__2->GetZaxis()->SetLabelFont(42);
   hist_ph_et_data_valid__2->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_data_valid__2->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_data_valid__2->GetZaxis()->SetTitleFont(42);
   hist_ph_et_data_valid__2->Draw("sameaxis");
   TText *text = new TText(0,0.22,"150");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(1,0.22,"200");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(2,0.22,"250");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(3,0.22,"350");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(4,0.22,"450");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(5,0.22,"600");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   text = new TText(6,0.22,"1100");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.12);
   text->Draw();
   pad_ph_et_22->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figures/h_SR_N_jets.C <==
{
//=========Macro generated from canvas: c27/Njets_new
//=========  (Sun Sep 30 01:48:10 2018) by ROOT version5.34/30
   TCanvas *c27 = new TCanvas("c27", "Njets_new",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c27->Range(0,0,1,1);
   c27->SetFillColor(0);
   c27->SetBorderMode(0);
   c27->SetBorderSize(2);
   c27->SetTickx(1);
   c27->SetTicky(1);
   c27->SetLeftMargin(0.16);
   c27->SetRightMargin(0.05);
   c27->SetTopMargin(0.05);
   c27->SetBottomMargin(0.16);
   c27->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_Njets_1
   TPad *pad_Njets_1 = new TPad("pad_Njets_1", "This is pad_Njets_1",0.02,0.3,0.99,1);
   pad_Njets_1->Draw();
   pad_Njets_1->cd();
   pad_Njets_1->Range(-2.120253,-0.1111565,8.006329,4.952135);
   pad_Njets_1->SetFillColor(0);
   pad_Njets_1->SetBorderMode(0);
   pad_Njets_1->SetBorderSize(2);
   pad_Njets_1->SetLogy();
   pad_Njets_1->SetTickx(1);
   pad_Njets_1->SetTicky(1);
   pad_Njets_1->SetLeftMargin(0.16);
   pad_Njets_1->SetRightMargin(0.05);
   pad_Njets_1->SetTopMargin(0.05);
   pad_Njets_1->SetBottomMargin(0.16);
   pad_Njets_1->SetFrameBorderMode(0);
   pad_Njets_1->SetFrameBorderMode(0);
   Double_t xAxis1[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *hist_Njets_5 = new TH1F("hist_Njets_5","Njets",4, xAxis1);
   hist_Njets_5->SetBinContent(1,2599);
   hist_Njets_5->SetBinContent(2,785);
   hist_Njets_5->SetBinContent(3,297);
   hist_Njets_5->SetBinContent(4,131);
   hist_Njets_5->SetBinError(1,50.98039);
   hist_Njets_5->SetBinError(2,28.01785);
   hist_Njets_5->SetBinError(3,17.23369);
   hist_Njets_5->SetBinError(4,11.44552);
   hist_Njets_5->SetMinimum(5);
   hist_Njets_5->SetMaximum(50000);
   hist_Njets_5->SetEntries(3812);
   hist_Njets_5->SetStats(0);
   hist_Njets_5->SetLineWidth(2);
   hist_Njets_5->SetMarkerStyle(20);
   hist_Njets_5->SetMarkerSize(1.2);
   hist_Njets_5->GetXaxis()->SetTitle("N_{jets}");
   hist_Njets_5->GetXaxis()->SetLabelFont(42);
   hist_Njets_5->GetXaxis()->SetLabelOffset(0.05);
   hist_Njets_5->GetXaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetXaxis()->SetTitleSize(0.05);
   hist_Njets_5->GetXaxis()->SetTitleOffset(1.4);
   hist_Njets_5->GetXaxis()->SetTitleFont(42);
   hist_Njets_5->GetYaxis()->SetTitle("Events/bin");
   hist_Njets_5->GetYaxis()->SetLabelFont(42);
   hist_Njets_5->GetYaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetYaxis()->SetTitleSize(0.065);
   hist_Njets_5->GetYaxis()->SetTitleOffset(1.3);
   hist_Njets_5->GetYaxis()->SetTitleFont(42);
   hist_Njets_5->GetZaxis()->SetLabelFont(42);
   hist_Njets_5->GetZaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetZaxis()->SetTitleSize(0.05);
   hist_Njets_5->GetZaxis()->SetTitleFont(42);
   hist_Njets_5->Draw("EX0");
   Double_t xAxis2[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg_QCD = new TH1F("Njets_MCWg_QCD","Njets_MCWg_QCD",4, xAxis2);
   Njets_MCWg_QCD->SetBinContent(1,2688.484);
   Njets_MCWg_QCD->SetBinContent(2,829.8602);
   Njets_MCWg_QCD->SetBinContent(3,290.7682);
   Njets_MCWg_QCD->SetBinContent(4,101.9658);
   Njets_MCWg_QCD->SetBinContent(5,0.3243147);
   Njets_MCWg_QCD->SetBinError(1,31.01138);
   Njets_MCWg_QCD->SetBinError(2,15.24402);
   Njets_MCWg_QCD->SetBinError(3,14.96473);
   Njets_MCWg_QCD->SetBinError(4,6.272047);
   Njets_MCWg_QCD->SetBinError(5,0.3061846);
   Njets_MCWg_QCD->SetEntries(3156832);
   Njets_MCWg_QCD->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33ccff");
   Njets_MCWg_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   Njets_MCWg_QCD->SetLineColor(ci);
   Njets_MCWg_QCD->SetLineWidth(2);
   Njets_MCWg_QCD->SetMarkerStyle(20);
   Njets_MCWg_QCD->SetMarkerSize(1.2);
   Njets_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->Draw("sameHIST");
   Double_t xAxis3[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg_DP_eg_jfg = new TH1F("Njets_MCWg_DP_eg_jfg","Njets_MCWg_DP_eg_jfg",4, xAxis3);
   Njets_MCWg_DP_eg_jfg->SetBinContent(1,978.397);
   Njets_MCWg_DP_eg_jfg->SetBinContent(2,370.0097);
   Njets_MCWg_DP_eg_jfg->SetBinContent(3,172.122);
   Njets_MCWg_DP_eg_jfg->SetBinContent(4,63.27271);
   Njets_MCWg_DP_eg_jfg->SetBinContent(5,0.3072461);
   Njets_MCWg_DP_eg_jfg->SetBinError(1,30.7571);
   Njets_MCWg_DP_eg_jfg->SetBinError(2,15.13469);
   Njets_MCWg_DP_eg_jfg->SetBinError(3,14.93926);
   Njets_MCWg_DP_eg_jfg->SetBinError(4,6.251895);
   Njets_MCWg_DP_eg_jfg->SetBinError(5,0.3060098);
   Njets_MCWg_DP_eg_jfg->SetEntries(1594749);
   Njets_MCWg_DP_eg_jfg->SetStats(0);

   ci = TColor::GetColor("#3333cc");
   Njets_MCWg_DP_eg_jfg->SetFillColor(ci);

   ci = TColor::GetColor("#3333cc");
   Njets_MCWg_DP_eg_jfg->SetLineColor(ci);
   Njets_MCWg_DP_eg_jfg->SetLineWidth(2);
   Njets_MCWg_DP_eg_jfg->SetMarkerStyle(20);
   Njets_MCWg_DP_eg_jfg->SetMarkerSize(1.2);
   Njets_MCWg_DP_eg_jfg->GetXaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg_jfg->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP_eg_jfg->GetXaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg_jfg->GetYaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg_jfg->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP_eg_jfg->GetYaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg_jfg->GetZaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg_jfg->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg_jfg->GetZaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg_jfg->Draw("sameHIST");
   Double_t xAxis4[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg_DP_eg = new TH1F("Njets_MCWg_DP_eg","Njets_MCWg_DP_eg",4, xAxis4);
   Njets_MCWg_DP_eg->SetBinContent(1,854.4433);
   Njets_MCWg_DP_eg->SetBinContent(2,336.6779);
   Njets_MCWg_DP_eg->SetBinContent(3,163.5221);
   Njets_MCWg_DP_eg->SetBinContent(4,60.46809);
   Njets_MCWg_DP_eg->SetBinContent(5,0.3060089);
   Njets_MCWg_DP_eg->SetBinError(1,30.75575);
   Njets_MCWg_DP_eg->SetBinError(2,15.13411);
   Njets_MCWg_DP_eg->SetBinError(3,14.93912);
   Njets_MCWg_DP_eg->SetBinError(4,6.251789);
   Njets_MCWg_DP_eg->SetBinError(5,0.3060089);
   Njets_MCWg_DP_eg->SetEntries(32666);
   Njets_MCWg_DP_eg->SetStats(0);
   Njets_MCWg_DP_eg->SetFillColor(6);
   Njets_MCWg_DP_eg->SetLineColor(6);
   Njets_MCWg_DP_eg->SetLineWidth(2);
   Njets_MCWg_DP_eg->SetMarkerStyle(20);
   Njets_MCWg_DP_eg->SetMarkerSize(1.2);
   Njets_MCWg_DP_eg->GetXaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP_eg->GetXaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg->GetYaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP_eg->GetYaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg->GetZaxis()->SetLabelFont(42);
   Njets_MCWg_DP_eg->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP_eg->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP_eg->GetZaxis()->SetTitleFont(42);
   Njets_MCWg_DP_eg->Draw("sameHIST");
   Double_t xAxis5[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg_DP = new TH1F("Njets_MCWg_DP","Njets_MCWg_DP",4, xAxis5);
   Njets_MCWg_DP->SetBinContent(1,600.1838);
   Njets_MCWg_DP->SetBinContent(2,287.9805);
   Njets_MCWg_DP->SetBinContent(3,150.8971);
   Njets_MCWg_DP->SetBinContent(4,56.16599);
   Njets_MCWg_DP->SetBinContent(5,0.3060089);
   Njets_MCWg_DP->SetBinError(1,30.67767);
   Njets_MCWg_DP->SetBinError(2,15.10427);
   Njets_MCWg_DP->SetBinError(3,14.93158);
   Njets_MCWg_DP->SetBinError(4,6.24586);
   Njets_MCWg_DP->SetBinError(5,0.3060089);
   Njets_MCWg_DP->SetEntries(10875);
   Njets_MCWg_DP->SetStats(0);
   Njets_MCWg_DP->SetFillColor(209);
   Njets_MCWg_DP->SetLineColor(209);
   Njets_MCWg_DP->SetLineWidth(2);
   Njets_MCWg_DP->SetMarkerStyle(20);
   Njets_MCWg_DP->SetMarkerSize(1.2);
   Njets_MCWg_DP->GetXaxis()->SetLabelFont(42);
   Njets_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP->GetXaxis()->SetTitleFont(42);
   Njets_MCWg_DP->GetYaxis()->SetLabelFont(42);
   Njets_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg_DP->GetYaxis()->SetTitleFont(42);
   Njets_MCWg_DP->GetZaxis()->SetLabelFont(42);
   Njets_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg_DP->GetZaxis()->SetTitleFont(42);
   Njets_MCWg_DP->Draw("sameHIST");
   Double_t xAxis6[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg = new TH1F("Njets_MCWg","Njets_MCWg",4, xAxis6);
   Njets_MCWg->SetBinContent(1,381.1079);
   Njets_MCWg->SetBinContent(2,197.5121);
   Njets_MCWg->SetBinContent(3,74.50786);
   Njets_MCWg->SetBinContent(4,33.15649);
   Njets_MCWg->SetBinContent(5,0.3060089);
   Njets_MCWg->SetBinError(1,13.52308);
   Njets_MCWg->SetBinError(2,7.70899);
   Njets_MCWg->SetBinError(3,4.451954);
   Njets_MCWg->SetBinError(4,2.714154);
   Njets_MCWg->SetBinError(5,0.3060089);
   Njets_MCWg->SetEntries(10268);
   Njets_MCWg->SetStats(0);
   Njets_MCWg->SetFillColor(3);
   Njets_MCWg->SetLineColor(3);
   Njets_MCWg->SetLineWidth(2);
   Njets_MCWg->SetMarkerStyle(20);
   Njets_MCWg->SetMarkerSize(1.2);
   Njets_MCWg->GetXaxis()->SetLabelFont(42);
   Njets_MCWg->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg->GetXaxis()->SetTitleFont(42);
   Njets_MCWg->GetYaxis()->SetLabelFont(42);
   Njets_MCWg->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg->GetYaxis()->SetTitleFont(42);
   Njets_MCWg->GetZaxis()->SetLabelFont(42);
   Njets_MCWg->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg->GetZaxis()->SetTitleFont(42);
   Njets_MCWg->Draw("sameHIST");
   Double_t xAxis7[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_MCWg_QCD = new TH1F("Njets_MCWg_QCD","Njets_MCWg_QCD",4, xAxis7);
   Njets_MCWg_QCD->SetBinContent(1,2688.484);
   Njets_MCWg_QCD->SetBinContent(2,829.8602);
   Njets_MCWg_QCD->SetBinContent(3,290.7682);
   Njets_MCWg_QCD->SetBinContent(4,101.9658);
   Njets_MCWg_QCD->SetBinContent(5,0.3243147);
   Njets_MCWg_QCD->SetBinError(1,131.8737);
   Njets_MCWg_QCD->SetBinError(2,45.06816);
   Njets_MCWg_QCD->SetBinError(3,27.51475);
   Njets_MCWg_QCD->SetBinError(4,9.748069);
   Njets_MCWg_QCD->SetBinError(5,0.3080646);
   Njets_MCWg_QCD->SetEntries(3156832);
   Njets_MCWg_QCD->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   Njets_MCWg_QCD->SetFillColor(ci);
   Njets_MCWg_QCD->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   Njets_MCWg_QCD->SetLineColor(ci);
   Njets_MCWg_QCD->SetLineWidth(2);
   Njets_MCWg_QCD->SetMarkerStyle(20);
   Njets_MCWg_QCD->SetMarkerSize(0);
   Njets_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   Njets_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   Njets_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   Njets_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   Njets_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   Njets_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   Njets_MCWg_QCD->Draw("sameE2");
   Double_t xAxis8[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *hist_Njets_5 = new TH1F("hist_Njets_5","Njets",4, xAxis8);
   hist_Njets_5->SetBinContent(1,2599);
   hist_Njets_5->SetBinContent(2,785);
   hist_Njets_5->SetBinContent(3,297);
   hist_Njets_5->SetBinContent(4,131);
   hist_Njets_5->SetBinError(1,50.98039);
   hist_Njets_5->SetBinError(2,28.01785);
   hist_Njets_5->SetBinError(3,17.23369);
   hist_Njets_5->SetBinError(4,11.44552);
   hist_Njets_5->SetMinimum(5);
   hist_Njets_5->SetMaximum(50000);
   hist_Njets_5->SetEntries(3812);
   hist_Njets_5->SetStats(0);
   hist_Njets_5->SetLineWidth(2);
   hist_Njets_5->SetMarkerStyle(20);
   hist_Njets_5->SetMarkerSize(1.2);
   hist_Njets_5->GetXaxis()->SetTitle("N_{jets}");
   hist_Njets_5->GetXaxis()->SetLabelFont(42);
   hist_Njets_5->GetXaxis()->SetLabelOffset(0.05);
   hist_Njets_5->GetXaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetXaxis()->SetTitleSize(0.05);
   hist_Njets_5->GetXaxis()->SetTitleOffset(1.4);
   hist_Njets_5->GetXaxis()->SetTitleFont(42);
   hist_Njets_5->GetYaxis()->SetTitle("Events/bin");
   hist_Njets_5->GetYaxis()->SetLabelFont(42);
   hist_Njets_5->GetYaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetYaxis()->SetTitleSize(0.065);
   hist_Njets_5->GetYaxis()->SetTitleOffset(1.3);
   hist_Njets_5->GetYaxis()->SetTitleFont(42);
   hist_Njets_5->GetZaxis()->SetLabelFont(42);
   hist_Njets_5->GetZaxis()->SetLabelSize(0.05);
   hist_Njets_5->GetZaxis()->SetTitleSize(0.05);
   hist_Njets_5->GetZaxis()->SetTitleFont(42);
   hist_Njets_5->Draw("sameEX0");
   Double_t xAxis9[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *hist_Njets_5__1 = new TH1F("hist_Njets_5__1","Njets",4, xAxis9);
   hist_Njets_5__1->SetBinContent(1,2599);
   hist_Njets_5__1->SetBinContent(2,785);
   hist_Njets_5__1->SetBinContent(3,297);
   hist_Njets_5__1->SetBinContent(4,131);
   hist_Njets_5__1->SetBinError(1,50.98039);
   hist_Njets_5__1->SetBinError(2,28.01785);
   hist_Njets_5__1->SetBinError(3,17.23369);
   hist_Njets_5__1->SetBinError(4,11.44552);
   hist_Njets_5__1->SetEntries(3812);
   hist_Njets_5__1->SetDirectory(0);
   hist_Njets_5__1->SetStats(0);
   hist_Njets_5__1->SetLineWidth(2);
   hist_Njets_5__1->SetMarkerStyle(20);
   hist_Njets_5__1->SetMarkerSize(1.2);
   hist_Njets_5__1->GetXaxis()->SetTitle("N_{jets}");
   hist_Njets_5__1->GetXaxis()->SetLabelFont(42);
   hist_Njets_5__1->GetXaxis()->SetLabelOffset(0.05);
   hist_Njets_5__1->GetXaxis()->SetLabelSize(0.05);
   hist_Njets_5__1->GetXaxis()->SetTitleSize(0.05);
   hist_Njets_5__1->GetXaxis()->SetTitleOffset(1.4);
   hist_Njets_5__1->GetXaxis()->SetTitleFont(42);
   hist_Njets_5__1->GetYaxis()->SetTitle("Events/bin");
   hist_Njets_5__1->GetYaxis()->SetLabelFont(42);
   hist_Njets_5__1->GetYaxis()->SetLabelSize(0.05);
   hist_Njets_5__1->GetYaxis()->SetTitleSize(0.065);
   hist_Njets_5__1->GetYaxis()->SetTitleOffset(1.3);
   hist_Njets_5__1->GetYaxis()->SetTitleFont(42);
   hist_Njets_5__1->GetZaxis()->SetLabelFont(42);
   hist_Njets_5__1->GetZaxis()->SetLabelSize(0.05);
   hist_Njets_5__1->GetZaxis()->SetTitleSize(0.05);
   hist_Njets_5__1->GetZaxis()->SetTitleFont(42);
   hist_Njets_5__1->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.68,0.49,0.9,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_Njets_5","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg_QCD","Z(#nu#bar{#nu})#gamma","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg_DP_eg_jfg","jet#rightarrow#gamma","F");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg_DP_eg","e#rightarrow#gamma","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg_DP","#gamma+j","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg","W#gamma, Z(ll)#gamma","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Njets_MCWg_QCD","stat.#oplus syst.","F");

   ci = TColor::GetColor("#0033ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.78,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis10[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *hist_Njets_5__2 = new TH1F("hist_Njets_5__2","Njets",4, xAxis10);
   hist_Njets_5__2->SetBinContent(1,2599);
   hist_Njets_5__2->SetBinContent(2,785);
   hist_Njets_5__2->SetBinContent(3,297);
   hist_Njets_5__2->SetBinContent(4,131);
   hist_Njets_5__2->SetBinError(1,50.98039);
   hist_Njets_5__2->SetBinError(2,28.01785);
   hist_Njets_5__2->SetBinError(3,17.23369);
   hist_Njets_5__2->SetBinError(4,11.44552);
   hist_Njets_5__2->SetEntries(3812);
   hist_Njets_5__2->SetDirectory(0);
   hist_Njets_5__2->SetStats(0);
   hist_Njets_5__2->SetLineWidth(2);
   hist_Njets_5__2->SetMarkerStyle(20);
   hist_Njets_5__2->SetMarkerSize(1.2);
   hist_Njets_5__2->GetXaxis()->SetTitle("N_{jets}");
   hist_Njets_5__2->GetXaxis()->SetLabelFont(42);
   hist_Njets_5__2->GetXaxis()->SetLabelOffset(0.05);
   hist_Njets_5__2->GetXaxis()->SetLabelSize(0.05);
   hist_Njets_5__2->GetXaxis()->SetTitleSize(0.05);
   hist_Njets_5__2->GetXaxis()->SetTitleOffset(1.4);
   hist_Njets_5__2->GetXaxis()->SetTitleFont(42);
   hist_Njets_5__2->GetYaxis()->SetTitle("Events/bin");
   hist_Njets_5__2->GetYaxis()->SetLabelFont(42);
   hist_Njets_5__2->GetYaxis()->SetLabelSize(0.05);
   hist_Njets_5__2->GetYaxis()->SetTitleSize(0.065);
   hist_Njets_5__2->GetYaxis()->SetTitleOffset(1.3);
   hist_Njets_5__2->GetYaxis()->SetTitleFont(42);
   hist_Njets_5__2->GetZaxis()->SetLabelFont(42);
   hist_Njets_5__2->GetZaxis()->SetLabelSize(0.05);
   hist_Njets_5__2->GetZaxis()->SetTitleSize(0.05);
   hist_Njets_5__2->GetZaxis()->SetTitleFont(42);
   hist_Njets_5__2->Draw("sameaxis");
   pad_Njets_1->Modified();
   c27->cd();
  
// ------------>Primitives in pad: pad_Njets_2
   pad_Njets_2 = new TPad("pad_Njets_2", "This is pad_Njets_2",0.02,0,0.99,0.38);
   pad_Njets_2->Draw();
   pad_Njets_2->cd();
   pad_Njets_2->Range(-2.120253,-0.4538462,8.006329,1.7);
   pad_Njets_2->SetFillColor(0);
   pad_Njets_2->SetBorderMode(0);
   pad_Njets_2->SetBorderSize(2);
   pad_Njets_2->SetGridy();
   pad_Njets_2->SetTickx(1);
   pad_Njets_2->SetTicky(1);
   pad_Njets_2->SetLeftMargin(0.16);
   pad_Njets_2->SetRightMargin(0.05);
   pad_Njets_2->SetTopMargin(0);
   pad_Njets_2->SetBottomMargin(0.35);
   pad_Njets_2->SetFrameBorderMode(0);
   pad_Njets_2->SetFrameBorderMode(0);
   Double_t xAxis11[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_valid = new TH1F("Njets_valid","Njets_valid",4, xAxis11);
   Njets_valid->SetBinContent(1,0.9667157);
   Njets_valid->SetBinContent(2,0.9459425);
   Njets_valid->SetBinContent(3,1.021432);
   Njets_valid->SetBinContent(4,1.284745);
   Njets_valid->SetBinError(1,0.0189625);
   Njets_valid->SetBinError(2,0.03376214);
   Njets_valid->SetBinError(3,0.05926951);
   Njets_valid->SetBinError(4,0.1122487);
   Njets_valid->SetMinimum(0.3);
   Njets_valid->SetMaximum(1.7);
   Njets_valid->SetEntries(4);
   Njets_valid->SetStats(0);
   Njets_valid->SetLineWidth(2);
   Njets_valid->SetMarkerStyle(20);
   Njets_valid->SetMarkerSize(1.2);
   Njets_valid->GetXaxis()->SetTitle("N_{jets}");
   Njets_valid->GetXaxis()->SetNdivisions(9);
   Njets_valid->GetXaxis()->SetLabelFont(42);
   Njets_valid->GetXaxis()->SetLabelSize(0);
   Njets_valid->GetXaxis()->SetTitleSize(0.12);
   Njets_valid->GetXaxis()->SetTitleOffset(1.2);
   Njets_valid->GetXaxis()->SetTitleFont(42);
   Njets_valid->GetYaxis()->SetTitle("Data/Pred.");
   Njets_valid->GetYaxis()->SetNdivisions(7);
   Njets_valid->GetYaxis()->SetLabelFont(42);
   Njets_valid->GetYaxis()->SetLabelSize(0.09);
   Njets_valid->GetYaxis()->SetTitleSize(0.12);
   Njets_valid->GetYaxis()->SetTitleOffset(0.7);
   Njets_valid->GetYaxis()->SetTitleFont(42);
   Njets_valid->GetZaxis()->SetLabelFont(42);
   Njets_valid->GetZaxis()->SetLabelSize(0.05);
   Njets_valid->GetZaxis()->SetTitleSize(0.05);
   Njets_valid->GetZaxis()->SetTitleFont(42);
   Njets_valid->Draw("EX0");
   Double_t xAxis12[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_sys = new TH1F("Njets_sys","Njets_sys",4, xAxis12);
   Njets_sys->SetBinContent(1,1);
   Njets_sys->SetBinContent(2,1);
   Njets_sys->SetBinContent(3,1);
   Njets_sys->SetBinContent(4,1);
   Njets_sys->SetBinContent(5,1);
   Njets_sys->SetBinError(1,0.0490513);
   Njets_sys->SetBinError(2,0.05430814);
   Njets_sys->SetBinError(3,0.0946278);
   Njets_sys->SetBinError(4,0.09560139);
   Njets_sys->SetBinError(5,0.949894);
   Njets_sys->SetEntries(5);
   Njets_sys->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   Njets_sys->SetFillColor(ci);
   Njets_sys->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   Njets_sys->SetLineColor(ci);
   Njets_sys->SetLineWidth(2);
   Njets_sys->SetMarkerStyle(20);
   Njets_sys->SetMarkerSize(0);
   Njets_sys->GetXaxis()->SetLabelFont(42);
   Njets_sys->GetXaxis()->SetLabelSize(0.05);
   Njets_sys->GetXaxis()->SetTitleSize(0.05);
   Njets_sys->GetXaxis()->SetTitleOffset(1.4);
   Njets_sys->GetXaxis()->SetTitleFont(42);
   Njets_sys->GetYaxis()->SetLabelFont(42);
   Njets_sys->GetYaxis()->SetLabelSize(0.05);
   Njets_sys->GetYaxis()->SetTitleSize(0.05);
   Njets_sys->GetYaxis()->SetTitleOffset(1.4);
   Njets_sys->GetYaxis()->SetTitleFont(42);
   Njets_sys->GetZaxis()->SetLabelFont(42);
   Njets_sys->GetZaxis()->SetLabelSize(0.05);
   Njets_sys->GetZaxis()->SetTitleSize(0.05);
   Njets_sys->GetZaxis()->SetTitleFont(42);
   Njets_sys->Draw("sameE2");
   TLine *line = new TLine(-0.5,1,7.5,1);
   line->SetLineColor(2);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   Double_t xAxis13[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_valid = new TH1F("Njets_valid","Njets_valid",4, xAxis13);
   Njets_valid->SetBinContent(1,0.9667157);
   Njets_valid->SetBinContent(2,0.9459425);
   Njets_valid->SetBinContent(3,1.021432);
   Njets_valid->SetBinContent(4,1.284745);
   Njets_valid->SetBinError(1,0.0189625);
   Njets_valid->SetBinError(2,0.03376214);
   Njets_valid->SetBinError(3,0.05926951);
   Njets_valid->SetBinError(4,0.1122487);
   Njets_valid->SetMinimum(0.3);
   Njets_valid->SetMaximum(1.7);
   Njets_valid->SetEntries(4);
   Njets_valid->SetStats(0);
   Njets_valid->SetLineWidth(2);
   Njets_valid->SetMarkerStyle(20);
   Njets_valid->SetMarkerSize(1.2);
   Njets_valid->GetXaxis()->SetTitle("N_{jets}");
   Njets_valid->GetXaxis()->SetNdivisions(9);
   Njets_valid->GetXaxis()->SetLabelFont(42);
   Njets_valid->GetXaxis()->SetLabelSize(0);
   Njets_valid->GetXaxis()->SetTitleSize(0.12);
   Njets_valid->GetXaxis()->SetTitleOffset(1.2);
   Njets_valid->GetXaxis()->SetTitleFont(42);
   Njets_valid->GetYaxis()->SetTitle("Data/Pred.");
   Njets_valid->GetYaxis()->SetNdivisions(7);
   Njets_valid->GetYaxis()->SetLabelFont(42);
   Njets_valid->GetYaxis()->SetLabelSize(0.09);
   Njets_valid->GetYaxis()->SetTitleSize(0.12);
   Njets_valid->GetYaxis()->SetTitleOffset(0.7);
   Njets_valid->GetYaxis()->SetTitleFont(42);
   Njets_valid->GetZaxis()->SetLabelFont(42);
   Njets_valid->GetZaxis()->SetLabelSize(0.05);
   Njets_valid->GetZaxis()->SetTitleSize(0.05);
   Njets_valid->GetZaxis()->SetTitleFont(42);
   Njets_valid->Draw("sameEX0");
   TText *text = new TText(0,0.27,"0");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   text = new TText(1,0.27,"1");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   text = new TText(2,0.27,"2");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   text = new TText(5,0.27,">2");
   text->SetTextAlign(23);
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   Double_t xAxis14[5] = {-0.5, 0.5, 1.5, 2.5, 7.5}; 
   
   TH1F *Njets_valid__3 = new TH1F("Njets_valid__3","Njets_valid",4, xAxis14);
   Njets_valid__3->SetBinContent(1,0.9667157);
   Njets_valid__3->SetBinContent(2,0.9459425);
   Njets_valid__3->SetBinContent(3,1.021432);
   Njets_valid__3->SetBinContent(4,1.284745);
   Njets_valid__3->SetBinError(1,0.0189625);
   Njets_valid__3->SetBinError(2,0.03376214);
   Njets_valid__3->SetBinError(3,0.05926951);
   Njets_valid__3->SetBinError(4,0.1122487);
   Njets_valid__3->SetMinimum(0.3);
   Njets_valid__3->SetMaximum(1.7);
   Njets_valid__3->SetEntries(4);
   Njets_valid__3->SetDirectory(0);
   Njets_valid__3->SetStats(0);
   Njets_valid__3->SetLineWidth(2);
   Njets_valid__3->SetMarkerStyle(20);
   Njets_valid__3->SetMarkerSize(1.2);
   Njets_valid__3->GetXaxis()->SetTitle("N_{jets}");
   Njets_valid__3->GetXaxis()->SetNdivisions(9);
   Njets_valid__3->GetXaxis()->SetLabelFont(42);
   Njets_valid__3->GetXaxis()->SetLabelSize(0);
   Njets_valid__3->GetXaxis()->SetTitleSize(0.12);
   Njets_valid__3->GetXaxis()->SetTitleOffset(1.2);
   Njets_valid__3->GetXaxis()->SetTitleFont(42);
   Njets_valid__3->GetYaxis()->SetTitle("Data/Pred.");
   Njets_valid__3->GetYaxis()->SetNdivisions(7);
   Njets_valid__3->GetYaxis()->SetLabelFont(42);
   Njets_valid__3->GetYaxis()->SetLabelSize(0.09);
   Njets_valid__3->GetYaxis()->SetTitleSize(0.12);
   Njets_valid__3->GetYaxis()->SetTitleOffset(0.7);
   Njets_valid__3->GetYaxis()->SetTitleFont(42);
   Njets_valid__3->GetZaxis()->SetLabelFont(42);
   Njets_valid__3->GetZaxis()->SetLabelSize(0.05);
   Njets_valid__3->GetZaxis()->SetTitleSize(0.05);
   Njets_valid__3->GetZaxis()->SetTitleFont(42);
   Njets_valid__3->Draw("sameaxis");
   pad_Njets_2->Modified();
   c27->cd();
   c27->Modified();
   c27->cd();
   c27->SetSelected(c27);
}


==> figures/h_SR_met_pt.C <==
{
//=========Macro generated from canvas: c26/met_pt_new
//=========  (Sun Sep 30 01:40:34 2018) by ROOT version5.34/30
   TCanvas *c26 = new TCanvas("c26", "met_pt_new",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c26->Range(0,0,1,1);
   c26->SetFillColor(0);
   c26->SetBorderMode(0);
   c26->SetBorderSize(2);
   c26->SetTickx(1);
   c26->SetTicky(1);
   c26->SetLeftMargin(0.16);
   c26->SetRightMargin(0.05);
   c26->SetTopMargin(0.05);
   c26->SetBottomMargin(0.16);
   c26->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_met_pt_1
   TPad *pad_met_pt_1 = new TPad("pad_met_pt_1", "This is pad_met_pt_1",0.02,0.3,0.99,1);
   pad_met_pt_1->Draw();
   pad_met_pt_1->cd();
   pad_met_pt_1->Range(-42.40505,-0.8101265,1160.127,4.253165);
   pad_met_pt_1->SetFillColor(0);
   pad_met_pt_1->SetBorderMode(0);
   pad_met_pt_1->SetBorderSize(2);
   pad_met_pt_1->SetLogy();
   pad_met_pt_1->SetTickx(1);
   pad_met_pt_1->SetTicky(1);
   pad_met_pt_1->SetLeftMargin(0.16);
   pad_met_pt_1->SetRightMargin(0.05);
   pad_met_pt_1->SetTopMargin(0.05);
   pad_met_pt_1->SetBottomMargin(0.16);
   pad_met_pt_1->SetFrameBorderMode(0);
   pad_met_pt_1->SetFrameBorderMode(0);
   Double_t xAxis59[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5 = new TH1F("hist_met_pt_5","met_pt",6, xAxis59);
   hist_met_pt_5->SetBinContent(1,1797);
   hist_met_pt_5->SetBinContent(2,988);
   hist_met_pt_5->SetBinContent(3,725);
   hist_met_pt_5->SetBinContent(4,188);
   hist_met_pt_5->SetBinContent(5,85);
   hist_met_pt_5->SetBinContent(6,29);
   hist_met_pt_5->SetBinError(1,42.39104);
   hist_met_pt_5->SetBinError(2,31.43247);
   hist_met_pt_5->SetBinError(3,26.92582);
   hist_met_pt_5->SetBinError(4,13.71131);
   hist_met_pt_5->SetBinError(5,9.219544);
   hist_met_pt_5->SetBinError(6,5.385165);
   hist_met_pt_5->SetMinimum(1);
   hist_met_pt_5->SetMaximum(10000);
   hist_met_pt_5->SetEntries(3812);
   hist_met_pt_5->SetStats(0);
   hist_met_pt_5->SetLineWidth(2);
   hist_met_pt_5->SetMarkerStyle(20);
   hist_met_pt_5->SetMarkerSize(1.2);
   hist_met_pt_5->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5->Draw("EX0");
   Double_t xAxis60[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_QCD = new TH1F("met_pt_MCWg_QCD","met_pt_MCWg_QCD",6, xAxis60);
   met_pt_MCWg_QCD->SetBinContent(1,1849.362);
   met_pt_MCWg_QCD->SetBinContent(2,991.3649);
   met_pt_MCWg_QCD->SetBinContent(3,744.13);
   met_pt_MCWg_QCD->SetBinContent(4,207.2776);
   met_pt_MCWg_QCD->SetBinContent(5,89.79088);
   met_pt_MCWg_QCD->SetBinContent(6,28.98396);
   met_pt_MCWg_QCD->SetBinContent(7,0.9452236);
   met_pt_MCWg_QCD->SetBinError(1,31.76735);
   met_pt_MCWg_QCD->SetBinError(2,15.83797);
   met_pt_MCWg_QCD->SetBinError(3,11.99658);
   met_pt_MCWg_QCD->SetBinError(4,5.744411);
   met_pt_MCWg_QCD->SetBinError(5,4.310192);
   met_pt_MCWg_QCD->SetBinError(6,1.397655);
   met_pt_MCWg_QCD->SetBinError(7,0.08810855);
   met_pt_MCWg_QCD->SetEntries(3156832);
   met_pt_MCWg_QCD->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33ccff");
   met_pt_MCWg_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   met_pt_MCWg_QCD->SetLineColor(ci);
   met_pt_MCWg_QCD->SetLineWidth(2);
   met_pt_MCWg_QCD->SetMarkerStyle(20);
   met_pt_MCWg_QCD->SetMarkerSize(1.2);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->Draw("sameHIST");
   Double_t xAxis61[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP_eg_jfg = new TH1F("met_pt_MCWg_DP_eg_jfg","met_pt_MCWg_DP_eg_jfg",6, xAxis61);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(1,807.376);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(2,371.5193);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(3,282.4618);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(4,77.00442);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(5,36.53204);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(6,9.138251);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(7,0.07415015);
   met_pt_MCWg_DP_eg_jfg->SetBinError(1,31.63267);
   met_pt_MCWg_DP_eg_jfg->SetBinError(2,15.66421);
   met_pt_MCWg_DP_eg_jfg->SetBinError(3,11.84424);
   met_pt_MCWg_DP_eg_jfg->SetBinError(4,5.655619);
   met_pt_MCWg_DP_eg_jfg->SetBinError(5,4.163432);
   met_pt_MCWg_DP_eg_jfg->SetBinError(6,1.348795);
   met_pt_MCWg_DP_eg_jfg->SetBinError(7,0.009607462);
   met_pt_MCWg_DP_eg_jfg->SetEntries(1594749);
   met_pt_MCWg_DP_eg_jfg->SetStats(0);

   ci = TColor::GetColor("#3333cc");
   met_pt_MCWg_DP_eg_jfg->SetFillColor(ci);

   ci = TColor::GetColor("#3333cc");
   met_pt_MCWg_DP_eg_jfg->SetLineColor(ci);
   met_pt_MCWg_DP_eg_jfg->SetLineWidth(2);
   met_pt_MCWg_DP_eg_jfg->SetMarkerStyle(20);
   met_pt_MCWg_DP_eg_jfg->SetMarkerSize(1.2);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->Draw("sameHIST");
   Double_t xAxis62[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP_eg = new TH1F("met_pt_MCWg_DP_eg","met_pt_MCWg_DP_eg",6, xAxis62);
   met_pt_MCWg_DP_eg->SetBinContent(1,731.8636);
   met_pt_MCWg_DP_eg->SetBinContent(2,326.5993);
   met_pt_MCWg_DP_eg->SetBinContent(3,249.0048);
   met_pt_MCWg_DP_eg->SetBinContent(4,67.56355);
   met_pt_MCWg_DP_eg->SetBinContent(5,32.67239);
   met_pt_MCWg_DP_eg->SetBinContent(6,7.700038);
   met_pt_MCWg_DP_eg->SetBinContent(7,0.01102371);
   met_pt_MCWg_DP_eg->SetBinError(1,31.63196);
   met_pt_MCWg_DP_eg->SetBinError(2,15.6633);
   met_pt_MCWg_DP_eg->SetBinError(3,11.84343);
   met_pt_MCWg_DP_eg->SetBinError(4,5.655149);
   met_pt_MCWg_DP_eg->SetBinError(5,4.162647);
   met_pt_MCWg_DP_eg->SetBinError(6,1.348533);
   met_pt_MCWg_DP_eg->SetBinError(7,0.007212303);
   met_pt_MCWg_DP_eg->SetEntries(32666);
   met_pt_MCWg_DP_eg->SetStats(0);
   met_pt_MCWg_DP_eg->SetFillColor(6);
   met_pt_MCWg_DP_eg->SetLineColor(6);
   met_pt_MCWg_DP_eg->SetLineWidth(2);
   met_pt_MCWg_DP_eg->SetMarkerStyle(20);
   met_pt_MCWg_DP_eg->SetMarkerSize(1.2);
   met_pt_MCWg_DP_eg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->Draw("sameHIST");
   Double_t xAxis63[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP = new TH1F("met_pt_MCWg_DP","met_pt_MCWg_DP",6, xAxis63);
   met_pt_MCWg_DP->SetBinContent(1,559.924);
   met_pt_MCWg_DP->SetBinContent(2,241.9161);
   met_pt_MCWg_DP->SetBinContent(3,201.3823);
   met_pt_MCWg_DP->SetBinContent(4,56.80919);
   met_pt_MCWg_DP->SetBinContent(5,28.84519);
   met_pt_MCWg_DP->SetBinContent(6,6.65184);
   met_pt_MCWg_DP->SetBinContent(7,0.004723706);
   met_pt_MCWg_DP->SetBinError(1,31.57978);
   met_pt_MCWg_DP->SetBinError(2,15.61203);
   met_pt_MCWg_DP->SetBinError(3,11.80758);
   met_pt_MCWg_DP->SetBinError(4,5.639059);
   met_pt_MCWg_DP->SetBinError(5,4.156088);
   met_pt_MCWg_DP->SetBinError(6,1.344075);
   met_pt_MCWg_DP->SetBinError(7,0.003511027);
   met_pt_MCWg_DP->SetEntries(10875);
   met_pt_MCWg_DP->SetStats(0);
   met_pt_MCWg_DP->SetFillColor(209);
   met_pt_MCWg_DP->SetLineColor(209);
   met_pt_MCWg_DP->SetLineWidth(2);
   met_pt_MCWg_DP->SetMarkerStyle(20);
   met_pt_MCWg_DP->SetMarkerSize(1.2);
   met_pt_MCWg_DP->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->Draw("sameHIST");
   Double_t xAxis64[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg = new TH1F("met_pt_MCWg","met_pt_MCWg",6, xAxis64);
   met_pt_MCWg->SetBinContent(1,306.539);
   met_pt_MCWg->SetBinContent(2,179.0277);
   met_pt_MCWg->SetBinContent(3,141.0592);
   met_pt_MCWg->SetBinContent(4,37.19203);
   met_pt_MCWg->SetBinContent(5,17.83766);
   met_pt_MCWg->SetBinContent(6,4.934606);
   met_pt_MCWg->SetBinError(1,12.23616);
   met_pt_MCWg->SetBinError(2,7.9645);
   met_pt_MCWg->SetBinError(3,6.427215);
   met_pt_MCWg->SetBinError(4,2.862308);
   met_pt_MCWg->SetBinError(5,2.405646);
   met_pt_MCWg->SetBinError(6,1.066073);
   met_pt_MCWg->SetEntries(10268);
   met_pt_MCWg->SetStats(0);
   met_pt_MCWg->SetFillColor(3);
   met_pt_MCWg->SetLineColor(3);
   met_pt_MCWg->SetLineWidth(2);
   met_pt_MCWg->SetMarkerStyle(20);
   met_pt_MCWg->SetMarkerSize(1.2);
   met_pt_MCWg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg->Draw("sameHIST");
   Double_t xAxis65[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_QCD = new TH1F("met_pt_MCWg_QCD","met_pt_MCWg_QCD",6, xAxis65);
   met_pt_MCWg_QCD->SetBinContent(1,1849.362);
   met_pt_MCWg_QCD->SetBinContent(2,991.3649);
   met_pt_MCWg_QCD->SetBinContent(3,744.13);
   met_pt_MCWg_QCD->SetBinContent(4,207.2776);
   met_pt_MCWg_QCD->SetBinContent(5,89.79088);
   met_pt_MCWg_QCD->SetBinContent(6,28.98396);
   met_pt_MCWg_QCD->SetBinContent(7,0.9452236);
   met_pt_MCWg_QCD->SetBinError(1,104.7693);
   met_pt_MCWg_QCD->SetBinError(2,48.64633);
   met_pt_MCWg_QCD->SetBinError(3,37.50692);
   met_pt_MCWg_QCD->SetBinError(4,11.71311);
   met_pt_MCWg_QCD->SetBinError(5,6.381208);
   met_pt_MCWg_QCD->SetBinError(6,1.951462);
   met_pt_MCWg_QCD->SetBinError(7,0.1017896);
   met_pt_MCWg_QCD->SetEntries(3156832);
   met_pt_MCWg_QCD->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   met_pt_MCWg_QCD->SetFillColor(ci);
   met_pt_MCWg_QCD->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   met_pt_MCWg_QCD->SetLineColor(ci);
   met_pt_MCWg_QCD->SetLineWidth(2);
   met_pt_MCWg_QCD->SetMarkerStyle(20);
   met_pt_MCWg_QCD->SetMarkerSize(0);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->Draw("sameE2");
   Double_t xAxis66[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5 = new TH1F("hist_met_pt_5","met_pt",6, xAxis66);
   hist_met_pt_5->SetBinContent(1,1797);
   hist_met_pt_5->SetBinContent(2,988);
   hist_met_pt_5->SetBinContent(3,725);
   hist_met_pt_5->SetBinContent(4,188);
   hist_met_pt_5->SetBinContent(5,85);
   hist_met_pt_5->SetBinContent(6,29);
   hist_met_pt_5->SetBinError(1,42.39104);
   hist_met_pt_5->SetBinError(2,31.43247);
   hist_met_pt_5->SetBinError(3,26.92582);
   hist_met_pt_5->SetBinError(4,13.71131);
   hist_met_pt_5->SetBinError(5,9.219544);
   hist_met_pt_5->SetBinError(6,5.385165);
   hist_met_pt_5->SetMinimum(1);
   hist_met_pt_5->SetMaximum(10000);
   hist_met_pt_5->SetEntries(3812);
   hist_met_pt_5->SetStats(0);
   hist_met_pt_5->SetLineWidth(2);
   hist_met_pt_5->SetMarkerStyle(20);
   hist_met_pt_5->SetMarkerSize(1.2);
   hist_met_pt_5->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5->Draw("sameEX0");
   Double_t xAxis67[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5__13 = new TH1F("hist_met_pt_5__13","met_pt",6, xAxis67);
   hist_met_pt_5__13->SetBinContent(1,1797);
   hist_met_pt_5__13->SetBinContent(2,988);
   hist_met_pt_5__13->SetBinContent(3,725);
   hist_met_pt_5__13->SetBinContent(4,188);
   hist_met_pt_5__13->SetBinContent(5,85);
   hist_met_pt_5__13->SetBinContent(6,29);
   hist_met_pt_5__13->SetBinError(1,42.39104);
   hist_met_pt_5__13->SetBinError(2,31.43247);
   hist_met_pt_5__13->SetBinError(3,26.92582);
   hist_met_pt_5__13->SetBinError(4,13.71131);
   hist_met_pt_5__13->SetBinError(5,9.219544);
   hist_met_pt_5__13->SetBinError(6,5.385165);
   hist_met_pt_5__13->SetEntries(3812);
   hist_met_pt_5__13->SetDirectory(0);
   hist_met_pt_5__13->SetStats(0);
   hist_met_pt_5__13->SetLineWidth(2);
   hist_met_pt_5__13->SetMarkerStyle(20);
   hist_met_pt_5__13->SetMarkerSize(1.2);
   hist_met_pt_5__13->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5__13->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5__13->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5__13->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5__13->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5__13->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5__13->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5__13->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5__13->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5__13->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5__13->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5__13->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5__13->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5__13->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5__13->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5__13->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5__13->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5__13->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.68,0.49,0.9,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_met_pt_5","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_QCD","Z(#nu#bar{#nu})#gamma","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP_eg_jfg","jet#rightarrow#gamma","F");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP_eg","e#rightarrow#gamma","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP","#gamma+j","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg","W#gamma, Z(ll)#gamma","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_QCD","stat.#oplus syst.","F");

   ci = TColor::GetColor("#0033ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.78,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.7,"N_{jets}#geq0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis68[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5__14 = new TH1F("hist_met_pt_5__14","met_pt",6, xAxis68);
   hist_met_pt_5__14->SetBinContent(1,1797);
   hist_met_pt_5__14->SetBinContent(2,988);
   hist_met_pt_5__14->SetBinContent(3,725);
   hist_met_pt_5__14->SetBinContent(4,188);
   hist_met_pt_5__14->SetBinContent(5,85);
   hist_met_pt_5__14->SetBinContent(6,29);
   hist_met_pt_5__14->SetBinError(1,42.39104);
   hist_met_pt_5__14->SetBinError(2,31.43247);
   hist_met_pt_5__14->SetBinError(3,26.92582);
   hist_met_pt_5__14->SetBinError(4,13.71131);
   hist_met_pt_5__14->SetBinError(5,9.219544);
   hist_met_pt_5__14->SetBinError(6,5.385165);
   hist_met_pt_5__14->SetEntries(3812);
   hist_met_pt_5__14->SetDirectory(0);
   hist_met_pt_5__14->SetStats(0);
   hist_met_pt_5__14->SetLineWidth(2);
   hist_met_pt_5__14->SetMarkerStyle(20);
   hist_met_pt_5__14->SetMarkerSize(1.2);
   hist_met_pt_5__14->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5__14->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5__14->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5__14->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5__14->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5__14->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5__14->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5__14->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5__14->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5__14->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5__14->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5__14->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5__14->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5__14->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5__14->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5__14->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5__14->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5__14->Draw("sameaxis");
   pad_met_pt_1->Modified();
   c26->cd();
  
// ------------>Primitives in pad: pad_met_pt_2
   pad_met_pt_2 = new TPad("pad_met_pt_2", "This is pad_met_pt_2",0.02,0,0.99,0.38);
   pad_met_pt_2->Draw();
   pad_met_pt_2->cd();
   pad_met_pt_2->Range(-42.40505,-0.4538462,1160.127,1.7);
   pad_met_pt_2->SetFillColor(0);
   pad_met_pt_2->SetBorderMode(0);
   pad_met_pt_2->SetBorderSize(2);
   pad_met_pt_2->SetGridy();
   pad_met_pt_2->SetTickx(1);
   pad_met_pt_2->SetTicky(1);
   pad_met_pt_2->SetLeftMargin(0.16);
   pad_met_pt_2->SetRightMargin(0.05);
   pad_met_pt_2->SetTopMargin(0);
   pad_met_pt_2->SetBottomMargin(0.35);
   pad_met_pt_2->SetFrameBorderMode(0);
   pad_met_pt_2->SetFrameBorderMode(0);
   Double_t xAxis69[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","hist_met_pt_valid",6, xAxis69);
   hist_met_pt_valid->SetBinContent(1,0.9716866);
   hist_met_pt_valid->SetBinContent(2,0.9966058);
   hist_met_pt_valid->SetBinContent(3,0.9742921);
   hist_met_pt_valid->SetBinContent(4,0.906996);
   hist_met_pt_valid->SetBinContent(5,0.9466441);
   hist_met_pt_valid->SetBinContent(6,1.000553);
   hist_met_pt_valid->SetBinError(1,0.02292198);
   hist_met_pt_valid->SetBinError(2,0.03170625);
   hist_met_pt_valid->SetBinError(3,0.0361843);
   hist_met_pt_valid->SetBinError(4,0.06614948);
   hist_met_pt_valid->SetBinError(5,0.102678);
   hist_met_pt_valid->SetBinError(6,0.1857981);
   hist_met_pt_valid->SetMinimum(0.3);
   hist_met_pt_valid->SetMaximum(1.7);
   hist_met_pt_valid->SetEntries(6);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("EX0");
   Double_t xAxis70[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_sys = new TH1F("hist_met_pt_sys","hist_met_pt_sys",6, xAxis70);
   hist_met_pt_sys->SetBinContent(1,1);
   hist_met_pt_sys->SetBinContent(2,1);
   hist_met_pt_sys->SetBinContent(3,1);
   hist_met_pt_sys->SetBinContent(4,1);
   hist_met_pt_sys->SetBinContent(5,1);
   hist_met_pt_sys->SetBinContent(6,1);
   hist_met_pt_sys->SetBinContent(7,1);
   hist_met_pt_sys->SetBinError(1,0.05665162);
   hist_met_pt_sys->SetBinError(2,0.04907006);
   hist_met_pt_sys->SetBinError(3,0.05040372);
   hist_met_pt_sys->SetBinError(4,0.05650928);
   hist_met_pt_sys->SetBinError(5,0.07106744);
   hist_met_pt_sys->SetBinError(6,0.06732903);
   hist_met_pt_sys->SetBinError(7,0.1076883);
   hist_met_pt_sys->SetEntries(7);
   hist_met_pt_sys->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   hist_met_pt_sys->SetFillColor(ci);
   hist_met_pt_sys->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   hist_met_pt_sys->SetLineColor(ci);
   hist_met_pt_sys->SetLineWidth(2);
   hist_met_pt_sys->SetMarkerStyle(20);
   hist_met_pt_sys->SetMarkerSize(0);
   hist_met_pt_sys->GetXaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_sys->GetXaxis()->SetTitleFont(42);
   hist_met_pt_sys->GetYaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_sys->GetYaxis()->SetTitleFont(42);
   hist_met_pt_sys->GetZaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetZaxis()->SetTitleFont(42);
   hist_met_pt_sys->Draw("sameE2");
   TLine *line = new TLine(150,1,1100,1);
   line->SetLineColor(2);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   Double_t xAxis71[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","hist_met_pt_valid",6, xAxis71);
   hist_met_pt_valid->SetBinContent(1,0.9716866);
   hist_met_pt_valid->SetBinContent(2,0.9966058);
   hist_met_pt_valid->SetBinContent(3,0.9742921);
   hist_met_pt_valid->SetBinContent(4,0.906996);
   hist_met_pt_valid->SetBinContent(5,0.9466441);
   hist_met_pt_valid->SetBinContent(6,1.000553);
   hist_met_pt_valid->SetBinError(1,0.02292198);
   hist_met_pt_valid->SetBinError(2,0.03170625);
   hist_met_pt_valid->SetBinError(3,0.0361843);
   hist_met_pt_valid->SetBinError(4,0.06614948);
   hist_met_pt_valid->SetBinError(5,0.102678);
   hist_met_pt_valid->SetBinError(6,0.1857981);
   hist_met_pt_valid->SetMinimum(0.3);
   hist_met_pt_valid->SetMaximum(1.7);
   hist_met_pt_valid->SetEntries(6);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("sameEX0");
   Double_t xAxis72[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid__15 = new TH1F("hist_met_pt_valid__15","hist_met_pt_valid",6, xAxis72);
   hist_met_pt_valid__15->SetBinContent(1,0.9716866);
   hist_met_pt_valid__15->SetBinContent(2,0.9966058);
   hist_met_pt_valid__15->SetBinContent(3,0.9742921);
   hist_met_pt_valid__15->SetBinContent(4,0.906996);
   hist_met_pt_valid__15->SetBinContent(5,0.9466441);
   hist_met_pt_valid__15->SetBinContent(6,1.000553);
   hist_met_pt_valid__15->SetBinError(1,0.02292198);
   hist_met_pt_valid__15->SetBinError(2,0.03170625);
   hist_met_pt_valid__15->SetBinError(3,0.0361843);
   hist_met_pt_valid__15->SetBinError(4,0.06614948);
   hist_met_pt_valid__15->SetBinError(5,0.102678);
   hist_met_pt_valid__15->SetBinError(6,0.1857981);
   hist_met_pt_valid__15->SetMinimum(0.3);
   hist_met_pt_valid__15->SetMaximum(1.7);
   hist_met_pt_valid__15->SetEntries(6);
   hist_met_pt_valid__15->SetDirectory(0);
   hist_met_pt_valid__15->SetStats(0);
   hist_met_pt_valid__15->SetLineWidth(2);
   hist_met_pt_valid__15->SetMarkerStyle(20);
   hist_met_pt_valid__15->SetMarkerSize(1.2);
   hist_met_pt_valid__15->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid__15->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid__15->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid__15->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__15->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid__15->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid__15->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid__15->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid__15->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid__15->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid__15->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__15->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid__15->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid__15->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid__15->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid__15->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid__15->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid__15->Draw("sameaxis");
   pad_met_pt_2->Modified();
   c26->cd();
   c26->Modified();
   c26->cd();
   c26->SetSelected(c26);
}


==> figures/h_SR_met_pt_exc.C <==
{
//=========Macro generated from canvas: c26/met_pt_new
//=========  (Sun Sep 30 01:18:32 2018) by ROOT version5.34/30
   TCanvas *c26 = new TCanvas("c26", "met_pt_new",8,31,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c26->Range(0,0,1,1);
   c26->SetFillColor(0);
   c26->SetBorderMode(0);
   c26->SetBorderSize(2);
   c26->SetTickx(1);
   c26->SetTicky(1);
   c26->SetLeftMargin(0.16);
   c26->SetRightMargin(0.05);
   c26->SetTopMargin(0.05);
   c26->SetBottomMargin(0.16);
   c26->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_met_pt_1
   TPad *pad_met_pt_1 = new TPad("pad_met_pt_1", "This is pad_met_pt_1",0.02,0.3,0.99,1);
   pad_met_pt_1->Draw();
   pad_met_pt_1->cd();
   pad_met_pt_1->Range(-42.40505,-0.8101265,1160.127,4.253165);
   pad_met_pt_1->SetFillColor(0);
   pad_met_pt_1->SetBorderMode(0);
   pad_met_pt_1->SetBorderSize(2);
   pad_met_pt_1->SetLogy();
   pad_met_pt_1->SetTickx(1);
   pad_met_pt_1->SetTicky(1);
   pad_met_pt_1->SetLeftMargin(0.16);
   pad_met_pt_1->SetRightMargin(0.05);
   pad_met_pt_1->SetTopMargin(0.05);
   pad_met_pt_1->SetBottomMargin(0.16);
   pad_met_pt_1->SetFrameBorderMode(0);
   pad_met_pt_1->SetFrameBorderMode(0);
   Double_t xAxis29[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5 = new TH1F("hist_met_pt_5","met_pt",6, xAxis29);
   hist_met_pt_5->SetBinContent(1,1553);
   hist_met_pt_5->SetBinContent(2,623);
   hist_met_pt_5->SetBinContent(3,329);
   hist_met_pt_5->SetBinContent(4,65);
   hist_met_pt_5->SetBinContent(5,20);
   hist_met_pt_5->SetBinContent(6,9);
   hist_met_pt_5->SetBinError(1,39.40812);
   hist_met_pt_5->SetBinError(2,24.95997);
   hist_met_pt_5->SetBinError(3,18.13836);
   hist_met_pt_5->SetBinError(4,8.062258);
   hist_met_pt_5->SetBinError(5,4.472136);
   hist_met_pt_5->SetBinError(6,3);
   hist_met_pt_5->SetMinimum(1);
   hist_met_pt_5->SetMaximum(10000);
   hist_met_pt_5->SetEntries(2599);
   hist_met_pt_5->SetStats(0);
   hist_met_pt_5->SetLineWidth(2);
   hist_met_pt_5->SetMarkerStyle(20);
   hist_met_pt_5->SetMarkerSize(1.2);
   hist_met_pt_5->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5->Draw("EX0");
   Double_t xAxis30[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_QCD = new TH1F("met_pt_MCWg_QCD","met_pt_MCWg_QCD",6, xAxis30);
   met_pt_MCWg_QCD->SetBinContent(1,1626.322);
   met_pt_MCWg_QCD->SetBinContent(2,634.4622);
   met_pt_MCWg_QCD->SetBinContent(3,340.1177);
   met_pt_MCWg_QCD->SetBinContent(4,73.10771);
   met_pt_MCWg_QCD->SetBinContent(5,25.39329);
   met_pt_MCWg_QCD->SetBinContent(6,8.181509);
   met_pt_MCWg_QCD->SetBinContent(7,0.3459538);
   met_pt_MCWg_QCD->SetBinError(1,29.26798);
   met_pt_MCWg_QCD->SetBinError(2,8.637662);
   met_pt_MCWg_QCD->SetBinError(3,5.116285);
   met_pt_MCWg_QCD->SetBinError(4,1.590474);
   met_pt_MCWg_QCD->SetBinError(5,1.20971);
   met_pt_MCWg_QCD->SetBinError(6,0.5791606);
   met_pt_MCWg_QCD->SetBinError(7,0.06472417);
   met_pt_MCWg_QCD->SetEntries(2564766);
   met_pt_MCWg_QCD->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33ccff");
   met_pt_MCWg_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   met_pt_MCWg_QCD->SetLineColor(ci);
   met_pt_MCWg_QCD->SetLineWidth(2);
   met_pt_MCWg_QCD->SetMarkerStyle(20);
   met_pt_MCWg_QCD->SetMarkerSize(1.2);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->Draw("sameHIST");
   Double_t xAxis31[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP_eg_jfg = new TH1F("met_pt_MCWg_DP_eg_jfg","met_pt_MCWg_DP_eg_jfg",6, xAxis31);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(1,685.9474);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(2,196.5026);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(3,91.16202);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(4,16.7342);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(5,5.620705);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(6,1.467633);
   met_pt_MCWg_DP_eg_jfg->SetBinContent(7,0.03250986);
   met_pt_MCWg_DP_eg_jfg->SetBinError(1,29.13436);
   met_pt_MCWg_DP_eg_jfg->SetBinError(2,8.391499);
   met_pt_MCWg_DP_eg_jfg->SetBinError(3,4.904302);
   met_pt_MCWg_DP_eg_jfg->SetBinError(4,1.426797);
   met_pt_MCWg_DP_eg_jfg->SetBinError(5,0.6552652);
   met_pt_MCWg_DP_eg_jfg->SetBinError(6,0.5300001);
   met_pt_MCWg_DP_eg_jfg->SetBinError(7,0.008276629);
   met_pt_MCWg_DP_eg_jfg->SetEntries(1294329);
   met_pt_MCWg_DP_eg_jfg->SetStats(0);

   ci = TColor::GetColor("#3333cc");
   met_pt_MCWg_DP_eg_jfg->SetFillColor(ci);

   ci = TColor::GetColor("#3333cc");
   met_pt_MCWg_DP_eg_jfg->SetLineColor(ci);
   met_pt_MCWg_DP_eg_jfg->SetLineWidth(2);
   met_pt_MCWg_DP_eg_jfg->SetMarkerStyle(20);
   met_pt_MCWg_DP_eg_jfg->SetMarkerSize(1.2);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg_jfg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg_jfg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg_jfg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg_jfg->Draw("sameHIST");
   Double_t xAxis32[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP_eg = new TH1F("met_pt_MCWg_DP_eg","met_pt_MCWg_DP_eg",6, xAxis32);
   met_pt_MCWg_DP_eg->SetBinContent(1,607.3142);
   met_pt_MCWg_DP_eg->SetBinContent(2,159.8809);
   met_pt_MCWg_DP_eg->SetBinContent(3,70.3446);
   met_pt_MCWg_DP_eg->SetBinContent(4,12.0203);
   met_pt_MCWg_DP_eg->SetBinContent(5,3.967342);
   met_pt_MCWg_DP_eg->SetBinContent(6,0.9062252);
   met_pt_MCWg_DP_eg->SetBinContent(7,0.0063);
   met_pt_MCWg_DP_eg->SetBinError(1,29.13342);
   met_pt_MCWg_DP_eg->SetBinError(2,8.389753);
   met_pt_MCWg_DP_eg->SetBinError(3,4.902787);
   met_pt_MCWg_DP_eg->SetBinError(4,1.425586);
   met_pt_MCWg_DP_eg->SetBinError(5,0.6497249);
   met_pt_MCWg_DP_eg->SetBinError(6,0.5296403);
   met_pt_MCWg_DP_eg->SetBinError(7,0.0063);
   met_pt_MCWg_DP_eg->SetEntries(23892);
   met_pt_MCWg_DP_eg->SetStats(0);
   met_pt_MCWg_DP_eg->SetFillColor(6);
   met_pt_MCWg_DP_eg->SetLineColor(6);
   met_pt_MCWg_DP_eg->SetLineWidth(2);
   met_pt_MCWg_DP_eg->SetMarkerStyle(20);
   met_pt_MCWg_DP_eg->SetMarkerSize(1.2);
   met_pt_MCWg_DP_eg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP_eg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP_eg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP_eg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP_eg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP_eg->Draw("sameHIST");
   Double_t xAxis33[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_DP = new TH1F("met_pt_MCWg_DP","met_pt_MCWg_DP",6, xAxis33);
   met_pt_MCWg_DP->SetBinContent(1,450.0851);
   met_pt_MCWg_DP->SetBinContent(2,97.29769);
   met_pt_MCWg_DP->SetBinContent(3,43.16678);
   met_pt_MCWg_DP->SetBinContent(4,6.944005);
   met_pt_MCWg_DP->SetBinContent(5,2.256945);
   met_pt_MCWg_DP->SetBinContent(6,0.4333251);
   met_pt_MCWg_DP->SetBinError(1,29.08152);
   met_pt_MCWg_DP->SetBinError(2,8.319045);
   met_pt_MCWg_DP->SetBinError(3,4.85375);
   met_pt_MCWg_DP->SetBinError(4,1.395187);
   met_pt_MCWg_DP->SetBinError(5,0.6311042);
   met_pt_MCWg_DP->SetBinError(6,0.5240338);
   met_pt_MCWg_DP->SetEntries(6839);
   met_pt_MCWg_DP->SetStats(0);
   met_pt_MCWg_DP->SetFillColor(209);
   met_pt_MCWg_DP->SetLineColor(209);
   met_pt_MCWg_DP->SetLineWidth(2);
   met_pt_MCWg_DP->SetMarkerStyle(20);
   met_pt_MCWg_DP->SetMarkerSize(1.2);
   met_pt_MCWg_DP->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_DP->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_DP->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_DP->Draw("sameHIST");
   Double_t xAxis34[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg = new TH1F("met_pt_MCWg","met_pt_MCWg",6, xAxis34);
   met_pt_MCWg->SetBinContent(1,250.2512);
   met_pt_MCWg->SetBinContent(2,83.28613);
   met_pt_MCWg->SetBinContent(3,38.69786);
   met_pt_MCWg->SetBinContent(4,6.379164);
   met_pt_MCWg->SetBinContent(5,2.060242);
   met_pt_MCWg->SetBinContent(6,0.4333251);
   met_pt_MCWg->SetBinError(1,11.47933);
   met_pt_MCWg->SetBinError(2,5.992476);
   met_pt_MCWg->SetBinError(3,3.57323);
   met_pt_MCWg->SetBinError(4,1.336642);
   met_pt_MCWg->SetBinError(5,0.5996671);
   met_pt_MCWg->SetBinError(6,0.5240338);
   met_pt_MCWg->SetEntries(6691);
   met_pt_MCWg->SetStats(0);
   met_pt_MCWg->SetFillColor(3);
   met_pt_MCWg->SetLineColor(3);
   met_pt_MCWg->SetLineWidth(2);
   met_pt_MCWg->SetMarkerStyle(20);
   met_pt_MCWg->SetMarkerSize(1.2);
   met_pt_MCWg->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg->Draw("sameHIST");
   Double_t xAxis35[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *met_pt_MCWg_QCD = new TH1F("met_pt_MCWg_QCD","met_pt_MCWg_QCD",6, xAxis35);
   met_pt_MCWg_QCD->SetBinContent(1,1626.322);
   met_pt_MCWg_QCD->SetBinContent(2,634.4622);
   met_pt_MCWg_QCD->SetBinContent(3,340.1177);
   met_pt_MCWg_QCD->SetBinContent(4,73.10771);
   met_pt_MCWg_QCD->SetBinContent(5,25.39329);
   met_pt_MCWg_QCD->SetBinContent(6,8.181509);
   met_pt_MCWg_QCD->SetBinContent(7,0.3459538);
   met_pt_MCWg_QCD->SetBinError(1,86.88766);
   met_pt_MCWg_QCD->SetBinError(2,28.71726);
   met_pt_MCWg_QCD->SetBinError(3,15.66002);
   met_pt_MCWg_QCD->SetBinError(4,3.616453);
   met_pt_MCWg_QCD->SetBinError(5,1.656984);
   met_pt_MCWg_QCD->SetBinError(6,0.6905317);
   met_pt_MCWg_QCD->SetBinError(7,0.06696063);
   met_pt_MCWg_QCD->SetEntries(2564766);
   met_pt_MCWg_QCD->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   met_pt_MCWg_QCD->SetFillColor(ci);
   met_pt_MCWg_QCD->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   met_pt_MCWg_QCD->SetLineColor(ci);
   met_pt_MCWg_QCD->SetLineWidth(2);
   met_pt_MCWg_QCD->SetMarkerStyle(20);
   met_pt_MCWg_QCD->SetMarkerSize(0);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   met_pt_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   met_pt_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   met_pt_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   met_pt_MCWg_QCD->Draw("sameE2");
   Double_t xAxis36[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5 = new TH1F("hist_met_pt_5","met_pt",6, xAxis36);
   hist_met_pt_5->SetBinContent(1,1553);
   hist_met_pt_5->SetBinContent(2,623);
   hist_met_pt_5->SetBinContent(3,329);
   hist_met_pt_5->SetBinContent(4,65);
   hist_met_pt_5->SetBinContent(5,20);
   hist_met_pt_5->SetBinContent(6,9);
   hist_met_pt_5->SetBinError(1,39.40812);
   hist_met_pt_5->SetBinError(2,24.95997);
   hist_met_pt_5->SetBinError(3,18.13836);
   hist_met_pt_5->SetBinError(4,8.062258);
   hist_met_pt_5->SetBinError(5,4.472136);
   hist_met_pt_5->SetBinError(6,3);
   hist_met_pt_5->SetMinimum(1);
   hist_met_pt_5->SetMaximum(10000);
   hist_met_pt_5->SetEntries(2599);
   hist_met_pt_5->SetStats(0);
   hist_met_pt_5->SetLineWidth(2);
   hist_met_pt_5->SetMarkerStyle(20);
   hist_met_pt_5->SetMarkerSize(1.2);
   hist_met_pt_5->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5->Draw("sameEX0");
   Double_t xAxis37[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5__7 = new TH1F("hist_met_pt_5__7","met_pt",6, xAxis37);
   hist_met_pt_5__7->SetBinContent(1,1553);
   hist_met_pt_5__7->SetBinContent(2,623);
   hist_met_pt_5__7->SetBinContent(3,329);
   hist_met_pt_5__7->SetBinContent(4,65);
   hist_met_pt_5__7->SetBinContent(5,20);
   hist_met_pt_5__7->SetBinContent(6,9);
   hist_met_pt_5__7->SetBinError(1,39.40812);
   hist_met_pt_5__7->SetBinError(2,24.95997);
   hist_met_pt_5__7->SetBinError(3,18.13836);
   hist_met_pt_5__7->SetBinError(4,8.062258);
   hist_met_pt_5__7->SetBinError(5,4.472136);
   hist_met_pt_5__7->SetBinError(6,3);
   hist_met_pt_5__7->SetEntries(2599);
   hist_met_pt_5__7->SetDirectory(0);
   hist_met_pt_5__7->SetStats(0);
   hist_met_pt_5__7->SetLineWidth(2);
   hist_met_pt_5__7->SetMarkerStyle(20);
   hist_met_pt_5__7->SetMarkerSize(1.2);
   hist_met_pt_5__7->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5__7->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5__7->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5__7->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5__7->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5__7->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5__7->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5__7->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5__7->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5__7->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5__7->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5__7->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5__7->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5__7->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5__7->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5__7->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5__7->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5__7->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.68,0.49,0.9,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_met_pt_5","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_QCD","Z(#nu#bar{#nu})#gamma","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP_eg_jfg","jet#rightarrow#gamma","F");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP_eg","e#rightarrow#gamma","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_DP","#gamma+j","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg","W#gamma, Z(ll)#gamma","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("met_pt_MCWg_QCD","stat.#oplus syst.","F");

   ci = TColor::GetColor("#0033ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.78,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.7,"N_{jets}=0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis38[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_5__8 = new TH1F("hist_met_pt_5__8","met_pt",6, xAxis38);
   hist_met_pt_5__8->SetBinContent(1,1553);
   hist_met_pt_5__8->SetBinContent(2,623);
   hist_met_pt_5__8->SetBinContent(3,329);
   hist_met_pt_5__8->SetBinContent(4,65);
   hist_met_pt_5__8->SetBinContent(5,20);
   hist_met_pt_5__8->SetBinContent(6,9);
   hist_met_pt_5__8->SetBinError(1,39.40812);
   hist_met_pt_5__8->SetBinError(2,24.95997);
   hist_met_pt_5__8->SetBinError(3,18.13836);
   hist_met_pt_5__8->SetBinError(4,8.062258);
   hist_met_pt_5__8->SetBinError(5,4.472136);
   hist_met_pt_5__8->SetBinError(6,3);
   hist_met_pt_5__8->SetEntries(2599);
   hist_met_pt_5__8->SetDirectory(0);
   hist_met_pt_5__8->SetStats(0);
   hist_met_pt_5__8->SetLineWidth(2);
   hist_met_pt_5__8->SetMarkerStyle(20);
   hist_met_pt_5__8->SetMarkerSize(1.2);
   hist_met_pt_5__8->GetXaxis()->SetTitle("p_{T}^{miss} [GeV]");
   hist_met_pt_5__8->GetXaxis()->SetLabelFont(42);
   hist_met_pt_5__8->GetXaxis()->SetLabelOffset(0.05);
   hist_met_pt_5__8->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_5__8->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_5__8->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_5__8->GetXaxis()->SetTitleFont(42);
   hist_met_pt_5__8->GetYaxis()->SetTitle("Events/bin");
   hist_met_pt_5__8->GetYaxis()->SetLabelFont(42);
   hist_met_pt_5__8->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_5__8->GetYaxis()->SetTitleSize(0.065);
   hist_met_pt_5__8->GetYaxis()->SetTitleOffset(1.3);
   hist_met_pt_5__8->GetYaxis()->SetTitleFont(42);
   hist_met_pt_5__8->GetZaxis()->SetLabelFont(42);
   hist_met_pt_5__8->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_5__8->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_5__8->GetZaxis()->SetTitleFont(42);
   hist_met_pt_5__8->Draw("sameaxis");
   pad_met_pt_1->Modified();
   c26->cd();
  
// ------------>Primitives in pad: pad_met_pt_2
   pad_met_pt_2 = new TPad("pad_met_pt_2", "This is pad_met_pt_2",0.02,0,0.99,0.38);
   pad_met_pt_2->Draw();
   pad_met_pt_2->cd();
   pad_met_pt_2->Range(-42.40505,-0.03846155,1160.127,1.5);
   pad_met_pt_2->SetFillColor(0);
   pad_met_pt_2->SetBorderMode(0);
   pad_met_pt_2->SetBorderSize(2);
   pad_met_pt_2->SetGridy();
   pad_met_pt_2->SetTickx(1);
   pad_met_pt_2->SetTicky(1);
   pad_met_pt_2->SetLeftMargin(0.16);
   pad_met_pt_2->SetRightMargin(0.05);
   pad_met_pt_2->SetTopMargin(0);
   pad_met_pt_2->SetBottomMargin(0.35);
   pad_met_pt_2->SetFrameBorderMode(0);
   pad_met_pt_2->SetFrameBorderMode(0);
   Double_t xAxis39[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","hist_met_pt_valid",6, xAxis39);
   hist_met_pt_valid->SetBinContent(1,0.9549155);
   hist_met_pt_valid->SetBinContent(2,0.9819341);
   hist_met_pt_valid->SetBinContent(3,0.9673121);
   hist_met_pt_valid->SetBinContent(4,0.8890991);
   hist_met_pt_valid->SetBinContent(5,0.7876097);
   hist_met_pt_valid->SetBinContent(6,1.100042);
   hist_met_pt_valid->SetBinError(1,0.02423144);
   hist_met_pt_valid->SetBinError(2,0.03934036);
   hist_met_pt_valid->SetBinError(3,0.05332964);
   hist_met_pt_valid->SetBinError(4,0.1102792);
   hist_met_pt_valid->SetBinError(5,0.1761149);
   hist_met_pt_valid->SetBinError(6,0.3666805);
   hist_met_pt_valid->SetMinimum(0.5);
   hist_met_pt_valid->SetMaximum(1.5);
   hist_met_pt_valid->SetEntries(6);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("EX0");
   Double_t xAxis40[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_sys = new TH1F("hist_met_pt_sys","hist_met_pt_sys",6, xAxis40);
   hist_met_pt_sys->SetBinContent(1,1);
   hist_met_pt_sys->SetBinContent(2,1);
   hist_met_pt_sys->SetBinContent(3,1);
   hist_met_pt_sys->SetBinContent(4,1);
   hist_met_pt_sys->SetBinContent(5,1);
   hist_met_pt_sys->SetBinContent(6,1);
   hist_met_pt_sys->SetBinContent(7,1);
   hist_met_pt_sys->SetBinError(1,0.05342587);
   hist_met_pt_sys->SetBinError(2,0.04526236);
   hist_met_pt_sys->SetBinError(3,0.04604295);
   hist_met_pt_sys->SetBinError(4,0.04946746);
   hist_met_pt_sys->SetBinError(5,0.06525283);
   hist_met_pt_sys->SetBinError(6,0.08440151);
   hist_met_pt_sys->SetBinError(7,0.1935537);
   hist_met_pt_sys->SetEntries(7);
   hist_met_pt_sys->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   hist_met_pt_sys->SetFillColor(ci);
   hist_met_pt_sys->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   hist_met_pt_sys->SetLineColor(ci);
   hist_met_pt_sys->SetLineWidth(2);
   hist_met_pt_sys->SetMarkerStyle(20);
   hist_met_pt_sys->SetMarkerSize(0);
   hist_met_pt_sys->GetXaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetXaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetXaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetXaxis()->SetTitleOffset(1.4);
   hist_met_pt_sys->GetXaxis()->SetTitleFont(42);
   hist_met_pt_sys->GetYaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetYaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetYaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetYaxis()->SetTitleOffset(1.4);
   hist_met_pt_sys->GetYaxis()->SetTitleFont(42);
   hist_met_pt_sys->GetZaxis()->SetLabelFont(42);
   hist_met_pt_sys->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_sys->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_sys->GetZaxis()->SetTitleFont(42);
   hist_met_pt_sys->Draw("sameE2");
   TLine *line = new TLine(150,1,1100,1);
   line->SetLineColor(2);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   Double_t xAxis41[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid = new TH1F("hist_met_pt_valid","hist_met_pt_valid",6, xAxis41);
   hist_met_pt_valid->SetBinContent(1,0.9549155);
   hist_met_pt_valid->SetBinContent(2,0.9819341);
   hist_met_pt_valid->SetBinContent(3,0.9673121);
   hist_met_pt_valid->SetBinContent(4,0.8890991);
   hist_met_pt_valid->SetBinContent(5,0.7876097);
   hist_met_pt_valid->SetBinContent(6,1.100042);
   hist_met_pt_valid->SetBinError(1,0.02423144);
   hist_met_pt_valid->SetBinError(2,0.03934036);
   hist_met_pt_valid->SetBinError(3,0.05332964);
   hist_met_pt_valid->SetBinError(4,0.1102792);
   hist_met_pt_valid->SetBinError(5,0.1761149);
   hist_met_pt_valid->SetBinError(6,0.3666805);
   hist_met_pt_valid->SetMinimum(0.5);
   hist_met_pt_valid->SetMaximum(1.5);
   hist_met_pt_valid->SetEntries(6);
   hist_met_pt_valid->SetStats(0);
   hist_met_pt_valid->SetLineWidth(2);
   hist_met_pt_valid->SetMarkerStyle(20);
   hist_met_pt_valid->SetMarkerSize(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid->Draw("sameEX0");
   Double_t xAxis42[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_met_pt_valid__9 = new TH1F("hist_met_pt_valid__9","hist_met_pt_valid",6, xAxis42);
   hist_met_pt_valid__9->SetBinContent(1,0.9549155);
   hist_met_pt_valid__9->SetBinContent(2,0.9819341);
   hist_met_pt_valid__9->SetBinContent(3,0.9673121);
   hist_met_pt_valid__9->SetBinContent(4,0.8890991);
   hist_met_pt_valid__9->SetBinContent(5,0.7876097);
   hist_met_pt_valid__9->SetBinContent(6,1.100042);
   hist_met_pt_valid__9->SetBinError(1,0.02423144);
   hist_met_pt_valid__9->SetBinError(2,0.03934036);
   hist_met_pt_valid__9->SetBinError(3,0.05332964);
   hist_met_pt_valid__9->SetBinError(4,0.1102792);
   hist_met_pt_valid__9->SetBinError(5,0.1761149);
   hist_met_pt_valid__9->SetBinError(6,0.3666805);
   hist_met_pt_valid__9->SetMinimum(0.5);
   hist_met_pt_valid__9->SetMaximum(1.5);
   hist_met_pt_valid__9->SetEntries(6);
   hist_met_pt_valid__9->SetDirectory(0);
   hist_met_pt_valid__9->SetStats(0);
   hist_met_pt_valid__9->SetLineWidth(2);
   hist_met_pt_valid__9->SetMarkerStyle(20);
   hist_met_pt_valid__9->SetMarkerSize(1.2);
   hist_met_pt_valid__9->GetXaxis()->SetTitle("E_{T}^{miss} [GeV]");
   hist_met_pt_valid__9->GetXaxis()->SetLabelFont(42);
   hist_met_pt_valid__9->GetXaxis()->SetLabelSize(0.09);
   hist_met_pt_valid__9->GetXaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__9->GetXaxis()->SetTitleOffset(1.2);
   hist_met_pt_valid__9->GetXaxis()->SetTitleFont(42);
   hist_met_pt_valid__9->GetYaxis()->SetTitle("Data/Pred.");
   hist_met_pt_valid__9->GetYaxis()->SetNdivisions(7);
   hist_met_pt_valid__9->GetYaxis()->SetLabelFont(42);
   hist_met_pt_valid__9->GetYaxis()->SetLabelSize(0.09);
   hist_met_pt_valid__9->GetYaxis()->SetTitleSize(0.12);
   hist_met_pt_valid__9->GetYaxis()->SetTitleOffset(0.7);
   hist_met_pt_valid__9->GetYaxis()->SetTitleFont(42);
   hist_met_pt_valid__9->GetZaxis()->SetLabelFont(42);
   hist_met_pt_valid__9->GetZaxis()->SetLabelSize(0.05);
   hist_met_pt_valid__9->GetZaxis()->SetTitleSize(0.05);
   hist_met_pt_valid__9->GetZaxis()->SetTitleFont(42);
   hist_met_pt_valid__9->Draw("sameaxis");
   pad_met_pt_2->Modified();
   c26->cd();
   c26->Modified();
   c26->cd();
   c26->SetSelected(c26);
}


==> figures/h_SR_ph_et.C <==
{
//=========Macro generated from canvas: c6/ph_pt_new
//=========  (Sun Sep 30 01:39:31 2018) by ROOT version5.34/30
   TCanvas *c6 = new TCanvas("c6", "ph_pt_new",802,80,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c6->Range(0,0,1,1);
   c6->SetFillColor(0);
   c6->SetBorderMode(0);
   c6->SetBorderSize(2);
   c6->SetTickx(1);
   c6->SetTicky(1);
   c6->SetLeftMargin(0.16);
   c6->SetRightMargin(0.05);
   c6->SetTopMargin(0.05);
   c6->SetBottomMargin(0.16);
   c6->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.3,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(-42.40505,-0.8101265,1160.127,4.253165);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetLogy();
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis45[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5 = new TH1F("hist_ph_et_5","ph_et",6, xAxis45);
   hist_ph_et_5->SetBinContent(1,2167);
   hist_ph_et_5->SetBinContent(2,849);
   hist_ph_et_5->SetBinContent(3,558);
   hist_ph_et_5->SetBinContent(4,160);
   hist_ph_et_5->SetBinContent(5,63);
   hist_ph_et_5->SetBinContent(6,15);
   hist_ph_et_5->SetBinError(1,46.55105);
   hist_ph_et_5->SetBinError(2,29.1376);
   hist_ph_et_5->SetBinError(3,23.62202);
   hist_ph_et_5->SetBinError(4,12.64911);
   hist_ph_et_5->SetBinError(5,7.937254);
   hist_ph_et_5->SetBinError(6,3.872983);
   hist_ph_et_5->SetMinimum(1);
   hist_ph_et_5->SetMaximum(10000);
   hist_ph_et_5->SetEntries(3812);
   hist_ph_et_5->SetStats(0);
   hist_ph_et_5->SetLineWidth(2);
   hist_ph_et_5->SetMarkerStyle(20);
   hist_ph_et_5->SetMarkerSize(1.2);
   hist_ph_et_5->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5->Draw("EX0");
   Double_t xAxis46[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_QCD = new TH1F("ph_et_MCWg_QCD","ph_et_MCWg_QCD",6, xAxis46);
   ph_et_MCWg_QCD->SetBinContent(1,2206.01);
   ph_et_MCWg_QCD->SetBinContent(2,873.3832);
   ph_et_MCWg_QCD->SetBinContent(3,563.905);
   ph_et_MCWg_QCD->SetBinContent(4,165.2504);
   ph_et_MCWg_QCD->SetBinContent(5,72.0434);
   ph_et_MCWg_QCD->SetBinContent(6,29.54543);
   ph_et_MCWg_QCD->SetBinContent(7,1.487383);
   ph_et_MCWg_QCD->SetBinError(1,33.89565);
   ph_et_MCWg_QCD->SetBinError(2,12.08813);
   ph_et_MCWg_QCD->SetBinError(3,9.918779);
   ph_et_MCWg_QCD->SetBinError(4,6.792072);
   ph_et_MCWg_QCD->SetBinError(5,3.78954);
   ph_et_MCWg_QCD->SetBinError(6,1.87393);
   ph_et_MCWg_QCD->SetBinError(7,0.190095);
   ph_et_MCWg_QCD->SetEntries(3156832);
   ph_et_MCWg_QCD->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33ccff");
   ph_et_MCWg_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   ph_et_MCWg_QCD->SetLineColor(ci);
   ph_et_MCWg_QCD->SetLineWidth(2);
   ph_et_MCWg_QCD->SetMarkerStyle(20);
   ph_et_MCWg_QCD->SetMarkerSize(1.2);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->Draw("sameHIST");
   Double_t xAxis47[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP_eg_jfg = new TH1F("ph_et_MCWg_DP_eg_jfg","ph_et_MCWg_DP_eg_jfg",6, xAxis47);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(1,948.0246);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(2,317.8106);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(3,201.986);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(4,67.70432);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(5,32.94388);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(6,14.84002);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(7,0.7950597);
   ph_et_MCWg_DP_eg_jfg->SetBinError(1,33.74639);
   ph_et_MCWg_DP_eg_jfg->SetBinError(2,11.90362);
   ph_et_MCWg_DP_eg_jfg->SetBinError(3,9.740859);
   ph_et_MCWg_DP_eg_jfg->SetBinError(4,6.736595);
   ph_et_MCWg_DP_eg_jfg->SetBinError(5,3.633578);
   ph_et_MCWg_DP_eg_jfg->SetBinError(6,1.845411);
   ph_et_MCWg_DP_eg_jfg->SetBinError(7,0.1715524);
   ph_et_MCWg_DP_eg_jfg->SetEntries(1594749);
   ph_et_MCWg_DP_eg_jfg->SetStats(0);

   ci = TColor::GetColor("#3333cc");
   ph_et_MCWg_DP_eg_jfg->SetFillColor(ci);

   ci = TColor::GetColor("#3333cc");
   ph_et_MCWg_DP_eg_jfg->SetLineColor(ci);
   ph_et_MCWg_DP_eg_jfg->SetLineWidth(2);
   ph_et_MCWg_DP_eg_jfg->SetMarkerStyle(20);
   ph_et_MCWg_DP_eg_jfg->SetMarkerSize(1.2);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->Draw("sameHIST");
   Double_t xAxis48[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP_eg = new TH1F("ph_et_MCWg_DP_eg","ph_et_MCWg_DP_eg",6, xAxis48);
   ph_et_MCWg_DP_eg->SetBinContent(1,856.8499);
   ph_et_MCWg_DP_eg->SetBinContent(2,277.5445);
   ph_et_MCWg_DP_eg->SetBinContent(3,175.7553);
   ph_et_MCWg_DP_eg->SetBinContent(4,60.63449);
   ph_et_MCWg_DP_eg->SetBinContent(5,30.11007);
   ph_et_MCWg_DP_eg->SetBinContent(6,13.77422);
   ph_et_MCWg_DP_eg->SetBinContent(7,0.7448823);
   ph_et_MCWg_DP_eg->SetBinError(1,33.7456);
   ph_et_MCWg_DP_eg->SetBinError(2,11.90265);
   ph_et_MCWg_DP_eg->SetBinError(3,9.739916);
   ph_et_MCWg_DP_eg->SetBinError(4,6.736303);
   ph_et_MCWg_DP_eg->SetBinError(5,3.632741);
   ph_et_MCWg_DP_eg->SetBinError(6,1.84526);
   ph_et_MCWg_DP_eg->SetBinError(7,0.1714497);
   ph_et_MCWg_DP_eg->SetEntries(32666);
   ph_et_MCWg_DP_eg->SetStats(0);
   ph_et_MCWg_DP_eg->SetFillColor(6);
   ph_et_MCWg_DP_eg->SetLineColor(6);
   ph_et_MCWg_DP_eg->SetLineWidth(2);
   ph_et_MCWg_DP_eg->SetMarkerStyle(20);
   ph_et_MCWg_DP_eg->SetMarkerSize(1.2);
   ph_et_MCWg_DP_eg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->Draw("sameHIST");
   Double_t xAxis49[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP = new TH1F("ph_et_MCWg_DP","ph_et_MCWg_DP",6, xAxis49);
   ph_et_MCWg_DP->SetBinContent(1,661.4762);
   ph_et_MCWg_DP->SetBinContent(2,199.2487);
   ph_et_MCWg_DP->SetBinContent(3,141.1346);
   ph_et_MCWg_DP->SetBinContent(4,53.1344);
   ph_et_MCWg_DP->SetBinContent(5,27.17268);
   ph_et_MCWg_DP->SetBinContent(6,12.62813);
   ph_et_MCWg_DP->SetBinContent(7,0.7385824);
   ph_et_MCWg_DP->SetBinError(1,33.69011);
   ph_et_MCWg_DP->SetBinError(2,11.84081);
   ph_et_MCWg_DP->SetBinError(3,9.708006);
   ph_et_MCWg_DP->SetBinError(4,6.727727);
   ph_et_MCWg_DP->SetBinError(5,3.627552);
   ph_et_MCWg_DP->SetBinError(6,1.841314);
   ph_et_MCWg_DP->SetBinError(7,0.1713339);
   ph_et_MCWg_DP->SetEntries(10875);
   ph_et_MCWg_DP->SetStats(0);
   ph_et_MCWg_DP->SetFillColor(209);
   ph_et_MCWg_DP->SetLineColor(209);
   ph_et_MCWg_DP->SetLineWidth(2);
   ph_et_MCWg_DP->SetMarkerStyle(20);
   ph_et_MCWg_DP->SetMarkerSize(1.2);
   ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->Draw("sameHIST");
   Double_t xAxis50[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg = new TH1F("ph_et_MCWg","ph_et_MCWg",6, xAxis50);
   ph_et_MCWg->SetBinContent(1,376.8502);
   ph_et_MCWg->SetBinContent(2,159.4554);
   ph_et_MCWg->SetBinContent(3,100.1887);
   ph_et_MCWg->SetBinContent(4,29.16684);
   ph_et_MCWg->SetBinContent(5,15.48945);
   ph_et_MCWg->SetBinContent(6,5.206601);
   ph_et_MCWg->SetBinContent(7,0.2331318);
   ph_et_MCWg->SetBinError(1,12.90651);
   ph_et_MCWg->SetBinError(2,7.214607);
   ph_et_MCWg->SetBinError(3,6.139669);
   ph_et_MCWg->SetBinError(4,2.837494);
   ph_et_MCWg->SetBinError(5,1.972711);
   ph_et_MCWg->SetBinError(6,1.137248);
   ph_et_MCWg->SetBinError(7,0.1479122);
   ph_et_MCWg->SetEntries(10268);
   ph_et_MCWg->SetStats(0);
   ph_et_MCWg->SetFillColor(3);
   ph_et_MCWg->SetLineColor(3);
   ph_et_MCWg->SetLineWidth(2);
   ph_et_MCWg->SetMarkerStyle(20);
   ph_et_MCWg->SetMarkerSize(1.2);
   ph_et_MCWg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg->Draw("sameHIST");
   Double_t xAxis51[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_QCD = new TH1F("ph_et_MCWg_QCD","ph_et_MCWg_QCD",6, xAxis51);
   ph_et_MCWg_QCD->SetBinContent(1,2206.01);
   ph_et_MCWg_QCD->SetBinContent(2,873.3832);
   ph_et_MCWg_QCD->SetBinContent(3,563.905);
   ph_et_MCWg_QCD->SetBinContent(4,165.2504);
   ph_et_MCWg_QCD->SetBinContent(5,72.0434);
   ph_et_MCWg_QCD->SetBinContent(6,29.54543);
   ph_et_MCWg_QCD->SetBinContent(7,1.487383);
   ph_et_MCWg_QCD->SetBinError(1,124.3957);
   ph_et_MCWg_QCD->SetBinError(2,43.14345);
   ph_et_MCWg_QCD->SetBinError(3,29.43002);
   ph_et_MCWg_QCD->SetBinError(4,11.62149);
   ph_et_MCWg_QCD->SetBinError(5,5.72771);
   ph_et_MCWg_QCD->SetBinError(6,2.934325);
   ph_et_MCWg_QCD->SetBinError(7,0.2384664);
   ph_et_MCWg_QCD->SetEntries(3156832);
   ph_et_MCWg_QCD->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   ph_et_MCWg_QCD->SetFillColor(ci);
   ph_et_MCWg_QCD->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   ph_et_MCWg_QCD->SetLineColor(ci);
   ph_et_MCWg_QCD->SetLineWidth(2);
   ph_et_MCWg_QCD->SetMarkerStyle(20);
   ph_et_MCWg_QCD->SetMarkerSize(0);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->Draw("sameE2");
   Double_t xAxis52[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5 = new TH1F("hist_ph_et_5","ph_et",6, xAxis52);
   hist_ph_et_5->SetBinContent(1,2167);
   hist_ph_et_5->SetBinContent(2,849);
   hist_ph_et_5->SetBinContent(3,558);
   hist_ph_et_5->SetBinContent(4,160);
   hist_ph_et_5->SetBinContent(5,63);
   hist_ph_et_5->SetBinContent(6,15);
   hist_ph_et_5->SetBinError(1,46.55105);
   hist_ph_et_5->SetBinError(2,29.1376);
   hist_ph_et_5->SetBinError(3,23.62202);
   hist_ph_et_5->SetBinError(4,12.64911);
   hist_ph_et_5->SetBinError(5,7.937254);
   hist_ph_et_5->SetBinError(6,3.872983);
   hist_ph_et_5->SetMinimum(1);
   hist_ph_et_5->SetMaximum(10000);
   hist_ph_et_5->SetEntries(3812);
   hist_ph_et_5->SetStats(0);
   hist_ph_et_5->SetLineWidth(2);
   hist_ph_et_5->SetMarkerStyle(20);
   hist_ph_et_5->SetMarkerSize(1.2);
   hist_ph_et_5->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5->Draw("sameEX0");
   Double_t xAxis53[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5__10 = new TH1F("hist_ph_et_5__10","ph_et",6, xAxis53);
   hist_ph_et_5__10->SetBinContent(1,2167);
   hist_ph_et_5__10->SetBinContent(2,849);
   hist_ph_et_5__10->SetBinContent(3,558);
   hist_ph_et_5__10->SetBinContent(4,160);
   hist_ph_et_5__10->SetBinContent(5,63);
   hist_ph_et_5__10->SetBinContent(6,15);
   hist_ph_et_5__10->SetBinError(1,46.55105);
   hist_ph_et_5__10->SetBinError(2,29.1376);
   hist_ph_et_5__10->SetBinError(3,23.62202);
   hist_ph_et_5__10->SetBinError(4,12.64911);
   hist_ph_et_5__10->SetBinError(5,7.937254);
   hist_ph_et_5__10->SetBinError(6,3.872983);
   hist_ph_et_5__10->SetEntries(3812);
   hist_ph_et_5__10->SetDirectory(0);
   hist_ph_et_5__10->SetStats(0);
   hist_ph_et_5__10->SetLineWidth(2);
   hist_ph_et_5__10->SetMarkerStyle(20);
   hist_ph_et_5__10->SetMarkerSize(1.2);
   hist_ph_et_5__10->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5__10->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5__10->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5__10->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5__10->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5__10->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5__10->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5__10->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5__10->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5__10->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5__10->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5__10->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5__10->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5__10->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5__10->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5__10->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5__10->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5__10->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.68,0.49,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_5","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_QCD","Z(#nu#bar{#nu})#gamma","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP_eg_jfg","jet#rightarrow#gamma","F");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP_eg","e#rightarrow#gamma","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP","#gamma+j","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg","W#gamma, Z(ll)#gamma","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_QCD","stat.#oplus syst.","F");

   ci = TColor::GetColor("#0033ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.78,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.7,"N_{jets}#geq0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis54[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5__11 = new TH1F("hist_ph_et_5__11","ph_et",6, xAxis54);
   hist_ph_et_5__11->SetBinContent(1,2167);
   hist_ph_et_5__11->SetBinContent(2,849);
   hist_ph_et_5__11->SetBinContent(3,558);
   hist_ph_et_5__11->SetBinContent(4,160);
   hist_ph_et_5__11->SetBinContent(5,63);
   hist_ph_et_5__11->SetBinContent(6,15);
   hist_ph_et_5__11->SetBinError(1,46.55105);
   hist_ph_et_5__11->SetBinError(2,29.1376);
   hist_ph_et_5__11->SetBinError(3,23.62202);
   hist_ph_et_5__11->SetBinError(4,12.64911);
   hist_ph_et_5__11->SetBinError(5,7.937254);
   hist_ph_et_5__11->SetBinError(6,3.872983);
   hist_ph_et_5__11->SetEntries(3812);
   hist_ph_et_5__11->SetDirectory(0);
   hist_ph_et_5__11->SetStats(0);
   hist_ph_et_5__11->SetLineWidth(2);
   hist_ph_et_5__11->SetMarkerStyle(20);
   hist_ph_et_5__11->SetMarkerSize(1.2);
   hist_ph_et_5__11->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5__11->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5__11->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5__11->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5__11->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5__11->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5__11->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5__11->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5__11->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5__11->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5__11->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5__11->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5__11->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5__11->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5__11->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5__11->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5__11->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5__11->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c6->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(-42.40505,-0.4538462,1160.127,1.7);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetGridy();
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis55[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","hist_ph_et_valid",6, xAxis55);
   hist_ph_et_valid->SetBinContent(1,0.9823165);
   hist_ph_et_valid->SetBinContent(2,0.9720818);
   hist_ph_et_valid->SetBinContent(3,0.9895284);
   hist_ph_et_valid->SetBinContent(4,0.9682274);
   hist_ph_et_valid->SetBinContent(5,0.8744729);
   hist_ph_et_valid->SetBinContent(6,0.5076926);
   hist_ph_et_valid->SetBinError(1,0.02110192);
   hist_ph_et_valid->SetBinError(2,0.03336176);
   hist_ph_et_valid->SetBinError(3,0.04189008);
   hist_ph_et_valid->SetBinError(4,0.0765451);
   hist_ph_et_valid->SetBinError(5,0.1101732);
   hist_ph_et_valid->SetBinError(6,0.1310857);
   hist_ph_et_valid->SetMinimum(0.3);
   hist_ph_et_valid->SetMaximum(1.7);
   hist_ph_et_valid->SetEntries(6);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("EX0");
   Double_t xAxis56[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_sys = new TH1F("hist_ph_et_sys","hist_ph_et_sys",6, xAxis56);
   hist_ph_et_sys->SetBinContent(1,1);
   hist_ph_et_sys->SetBinContent(2,1);
   hist_ph_et_sys->SetBinContent(3,1);
   hist_ph_et_sys->SetBinContent(4,1);
   hist_ph_et_sys->SetBinContent(5,1);
   hist_ph_et_sys->SetBinContent(6,1);
   hist_ph_et_sys->SetBinContent(7,1);
   hist_ph_et_sys->SetBinError(1,0.05638945);
   hist_ph_et_sys->SetBinError(2,0.04939807);
   hist_ph_et_sys->SetBinError(3,0.05218968);
   hist_ph_et_sys->SetBinError(4,0.07032654);
   hist_ph_et_sys->SetBinError(5,0.07950361);
   hist_ph_et_sys->SetBinError(6,0.0993157);
   hist_ph_et_sys->SetBinError(7,0.1603262);
   hist_ph_et_sys->SetEntries(7);
   hist_ph_et_sys->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   hist_ph_et_sys->SetFillColor(ci);
   hist_ph_et_sys->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   hist_ph_et_sys->SetLineColor(ci);
   hist_ph_et_sys->SetLineWidth(2);
   hist_ph_et_sys->SetMarkerStyle(20);
   hist_ph_et_sys->SetMarkerSize(0);
   hist_ph_et_sys->GetXaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_sys->GetXaxis()->SetTitleFont(42);
   hist_ph_et_sys->GetYaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_sys->GetYaxis()->SetTitleFont(42);
   hist_ph_et_sys->GetZaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetZaxis()->SetTitleFont(42);
   hist_ph_et_sys->Draw("sameE2");
   TLine *line = new TLine(150,1,1100,1);
   line->SetLineColor(2);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   Double_t xAxis57[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","hist_ph_et_valid",6, xAxis57);
   hist_ph_et_valid->SetBinContent(1,0.9823165);
   hist_ph_et_valid->SetBinContent(2,0.9720818);
   hist_ph_et_valid->SetBinContent(3,0.9895284);
   hist_ph_et_valid->SetBinContent(4,0.9682274);
   hist_ph_et_valid->SetBinContent(5,0.8744729);
   hist_ph_et_valid->SetBinContent(6,0.5076926);
   hist_ph_et_valid->SetBinError(1,0.02110192);
   hist_ph_et_valid->SetBinError(2,0.03336176);
   hist_ph_et_valid->SetBinError(3,0.04189008);
   hist_ph_et_valid->SetBinError(4,0.0765451);
   hist_ph_et_valid->SetBinError(5,0.1101732);
   hist_ph_et_valid->SetBinError(6,0.1310857);
   hist_ph_et_valid->SetMinimum(0.3);
   hist_ph_et_valid->SetMaximum(1.7);
   hist_ph_et_valid->SetEntries(6);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameEX0");
   Double_t xAxis58[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid__12 = new TH1F("hist_ph_et_valid__12","hist_ph_et_valid",6, xAxis58);
   hist_ph_et_valid__12->SetBinContent(1,0.9823165);
   hist_ph_et_valid__12->SetBinContent(2,0.9720818);
   hist_ph_et_valid__12->SetBinContent(3,0.9895284);
   hist_ph_et_valid__12->SetBinContent(4,0.9682274);
   hist_ph_et_valid__12->SetBinContent(5,0.8744729);
   hist_ph_et_valid__12->SetBinContent(6,0.5076926);
   hist_ph_et_valid__12->SetBinError(1,0.02110192);
   hist_ph_et_valid__12->SetBinError(2,0.03336176);
   hist_ph_et_valid__12->SetBinError(3,0.04189008);
   hist_ph_et_valid__12->SetBinError(4,0.0765451);
   hist_ph_et_valid__12->SetBinError(5,0.1101732);
   hist_ph_et_valid__12->SetBinError(6,0.1310857);
   hist_ph_et_valid__12->SetMinimum(0.3);
   hist_ph_et_valid__12->SetMaximum(1.7);
   hist_ph_et_valid__12->SetEntries(6);
   hist_ph_et_valid__12->SetDirectory(0);
   hist_ph_et_valid__12->SetStats(0);
   hist_ph_et_valid__12->SetLineWidth(2);
   hist_ph_et_valid__12->SetMarkerStyle(20);
   hist_ph_et_valid__12->SetMarkerSize(1.2);
   hist_ph_et_valid__12->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__12->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__12->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid__12->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__12->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__12->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__12->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid__12->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid__12->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__12->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid__12->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__12->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__12->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__12->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__12->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__12->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__12->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__12->Draw("sameaxis");
   pad_ph_et_2->Modified();
   c6->cd();
   c6->Modified();
   c6->cd();
   c6->SetSelected(c6);
}


==> figures/h_SR_ph_et_exc.C <==
{
//=========Macro generated from canvas: c6/ph_pt_new
//=========  (Sun Sep 30 01:32:57 2018) by ROOT version5.34/30
   TCanvas *c6 = new TCanvas("c6", "ph_pt_new",837,82,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c6->Range(0,0,1,1);
   c6->SetFillColor(0);
   c6->SetBorderMode(0);
   c6->SetBorderSize(2);
   c6->SetTickx(1);
   c6->SetTicky(1);
   c6->SetLeftMargin(0.16);
   c6->SetRightMargin(0.05);
   c6->SetTopMargin(0.05);
   c6->SetBottomMargin(0.16);
   c6->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_ph_et_1
   TPad *pad_ph_et_1 = new TPad("pad_ph_et_1", "This is pad_ph_et_1",0.02,0.3,0.99,1);
   pad_ph_et_1->Draw();
   pad_ph_et_1->cd();
   pad_ph_et_1->Range(-42.40505,-0.8101265,1160.127,4.253165);
   pad_ph_et_1->SetFillColor(0);
   pad_ph_et_1->SetBorderMode(0);
   pad_ph_et_1->SetBorderSize(2);
   pad_ph_et_1->SetLogy();
   pad_ph_et_1->SetTickx(1);
   pad_ph_et_1->SetTicky(1);
   pad_ph_et_1->SetLeftMargin(0.16);
   pad_ph_et_1->SetRightMargin(0.05);
   pad_ph_et_1->SetTopMargin(0.05);
   pad_ph_et_1->SetBottomMargin(0.16);
   pad_ph_et_1->SetFrameBorderMode(0);
   pad_ph_et_1->SetFrameBorderMode(0);
   Double_t xAxis31[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5 = new TH1F("hist_ph_et_5","ph_et",6, xAxis31);
   hist_ph_et_5->SetBinContent(1,1629);
   hist_ph_et_5->SetBinContent(2,563);
   hist_ph_et_5->SetBinContent(3,312);
   hist_ph_et_5->SetBinContent(4,67);
   hist_ph_et_5->SetBinContent(5,20);
   hist_ph_et_5->SetBinContent(6,8);
   hist_ph_et_5->SetBinError(1,40.36087);
   hist_ph_et_5->SetBinError(2,23.72762);
   hist_ph_et_5->SetBinError(3,17.66352);
   hist_ph_et_5->SetBinError(4,8.185353);
   hist_ph_et_5->SetBinError(5,4.472136);
   hist_ph_et_5->SetBinError(6,2.828427);
   hist_ph_et_5->SetMinimum(1);
   hist_ph_et_5->SetMaximum(10000);
   hist_ph_et_5->SetEntries(2599);
   hist_ph_et_5->SetStats(0);
   hist_ph_et_5->SetLineWidth(2);
   hist_ph_et_5->SetMarkerStyle(20);
   hist_ph_et_5->SetMarkerSize(1.2);
   hist_ph_et_5->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5->Draw("EX0");
   Double_t xAxis32[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_QCD = new TH1F("ph_et_MCWg_QCD","ph_et_MCWg_QCD",6, xAxis32);
   ph_et_MCWg_QCD->SetBinContent(1,1667.306);
   ph_et_MCWg_QCD->SetBinContent(2,616.0303);
   ph_et_MCWg_QCD->SetBinContent(3,319.8413);
   ph_et_MCWg_QCD->SetBinContent(4,71.29472);
   ph_et_MCWg_QCD->SetBinContent(5,25.13923);
   ph_et_MCWg_QCD->SetBinContent(6,7.963265);
   ph_et_MCWg_QCD->SetBinContent(7,0.3607157);
   ph_et_MCWg_QCD->SetBinError(1,29.14538);
   ph_et_MCWg_QCD->SetBinError(2,8.50211);
   ph_et_MCWg_QCD->SetBinError(3,5.965891);
   ph_et_MCWg_QCD->SetBinError(4,1.522022);
   ph_et_MCWg_QCD->SetBinError(5,1.317788);
   ph_et_MCWg_QCD->SetBinError(6,0.5869641);
   ph_et_MCWg_QCD->SetBinError(7,0.066266);
   ph_et_MCWg_QCD->SetEntries(2564766);
   ph_et_MCWg_QCD->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33ccff");
   ph_et_MCWg_QCD->SetFillColor(ci);

   ci = TColor::GetColor("#33ccff");
   ph_et_MCWg_QCD->SetLineColor(ci);
   ph_et_MCWg_QCD->SetLineWidth(2);
   ph_et_MCWg_QCD->SetMarkerStyle(20);
   ph_et_MCWg_QCD->SetMarkerSize(1.2);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->Draw("sameHIST");
   Double_t xAxis33[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP_eg_jfg = new TH1F("ph_et_MCWg_DP_eg_jfg","ph_et_MCWg_DP_eg_jfg",6, xAxis33);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(1,685.3449);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(2,204.62);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(3,84.06956);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(4,16.38402);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(5,5.489417);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(6,1.525107);
   ph_et_MCWg_DP_eg_jfg->SetBinContent(7,0.0336489);
   ph_et_MCWg_DP_eg_jfg->SetBinError(1,29.00444);
   ph_et_MCWg_DP_eg_jfg->SetBinError(2,8.301868);
   ph_et_MCWg_DP_eg_jfg->SetBinError(3,5.7444);
   ph_et_MCWg_DP_eg_jfg->SetBinError(4,1.361956);
   ph_et_MCWg_DP_eg_jfg->SetBinError(5,0.8385449);
   ph_et_MCWg_DP_eg_jfg->SetBinError(6,0.5400656);
   ph_et_MCWg_DP_eg_jfg->SetBinError(7,0.008360906);
   ph_et_MCWg_DP_eg_jfg->SetEntries(1294329);
   ph_et_MCWg_DP_eg_jfg->SetStats(0);

   ci = TColor::GetColor("#3333cc");
   ph_et_MCWg_DP_eg_jfg->SetFillColor(ci);

   ci = TColor::GetColor("#3333cc");
   ph_et_MCWg_DP_eg_jfg->SetLineColor(ci);
   ph_et_MCWg_DP_eg_jfg->SetLineWidth(2);
   ph_et_MCWg_DP_eg_jfg->SetMarkerStyle(20);
   ph_et_MCWg_DP_eg_jfg->SetMarkerSize(1.2);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg_jfg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg_jfg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg_jfg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg_jfg->Draw("sameHIST");
   Double_t xAxis34[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP_eg = new TH1F("ph_et_MCWg_DP_eg","ph_et_MCWg_DP_eg",6, xAxis34);
   ph_et_MCWg_DP_eg->SetBinContent(1,603.2346);
   ph_et_MCWg_DP_eg->SetBinContent(2,170.2184);
   ph_et_MCWg_DP_eg->SetBinContent(3,64.35463);
   ph_et_MCWg_DP_eg->SetBinContent(4,11.79246);
   ph_et_MCWg_DP_eg->SetBinContent(5,3.846326);
   ph_et_MCWg_DP_eg->SetBinContent(6,0.986757);
   ph_et_MCWg_DP_eg->SetBinContent(7,0.0063);
   ph_et_MCWg_DP_eg->SetBinError(1,29.00345);
   ph_et_MCWg_DP_eg->SetBinError(2,8.300451);
   ph_et_MCWg_DP_eg->SetBinError(3,5.742822);
   ph_et_MCWg_DP_eg->SetBinError(4,1.360771);
   ph_et_MCWg_DP_eg->SetBinError(5,0.8342253);
   ph_et_MCWg_DP_eg->SetBinError(6,0.5397234);
   ph_et_MCWg_DP_eg->SetBinError(7,0.0063);
   ph_et_MCWg_DP_eg->SetEntries(23892);
   ph_et_MCWg_DP_eg->SetStats(0);
   ph_et_MCWg_DP_eg->SetFillColor(6);
   ph_et_MCWg_DP_eg->SetLineColor(6);
   ph_et_MCWg_DP_eg->SetLineWidth(2);
   ph_et_MCWg_DP_eg->SetMarkerStyle(20);
   ph_et_MCWg_DP_eg->SetMarkerSize(1.2);
   ph_et_MCWg_DP_eg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP_eg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP_eg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP_eg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP_eg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP_eg->Draw("sameHIST");
   Double_t xAxis35[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_DP = new TH1F("ph_et_MCWg_DP","ph_et_MCWg_DP",6, xAxis35);
   ph_et_MCWg_DP->SetBinContent(1,439.8544);
   ph_et_MCWg_DP->SetBinContent(2,109.2589);
   ph_et_MCWg_DP->SetBinContent(3,40.85358);
   ph_et_MCWg_DP->SetBinContent(4,7.350867);
   ph_et_MCWg_DP->SetBinContent(5,2.302629);
   ph_et_MCWg_DP->SetBinContent(6,0.563357);
   ph_et_MCWg_DP->SetBinError(1,28.94922);
   ph_et_MCWg_DP->SetBinError(2,8.23121);
   ph_et_MCWg_DP->SetBinError(3,5.706653);
   ph_et_MCWg_DP->SetBinError(4,1.335128);
   ph_et_MCWg_DP->SetBinError(5,0.821543);
   ph_et_MCWg_DP->SetBinError(6,0.5351441);
   ph_et_MCWg_DP->SetEntries(6839);
   ph_et_MCWg_DP->SetStats(0);
   ph_et_MCWg_DP->SetFillColor(209);
   ph_et_MCWg_DP->SetLineColor(209);
   ph_et_MCWg_DP->SetLineWidth(2);
   ph_et_MCWg_DP->SetMarkerStyle(20);
   ph_et_MCWg_DP->SetMarkerSize(1.2);
   ph_et_MCWg_DP->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_DP->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_DP->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_DP->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_DP->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_DP->Draw("sameHIST");
   Double_t xAxis36[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg = new TH1F("ph_et_MCWg","ph_et_MCWg",6, xAxis36);
   ph_et_MCWg->SetBinContent(1,241.4849);
   ph_et_MCWg->SetBinContent(2,95.15874);
   ph_et_MCWg->SetBinContent(3,35.00888);
   ph_et_MCWg->SetBinContent(4,6.786026);
   ph_et_MCWg->SetBinContent(5,2.105926);
   ph_et_MCWg->SetBinContent(6,0.563357);
   ph_et_MCWg->SetBinError(1,11.34776);
   ph_et_MCWg->SetBinError(2,5.630563);
   ph_et_MCWg->SetBinError(3,4.455728);
   ph_et_MCWg->SetBinError(4,1.273825);
   ph_et_MCWg->SetBinError(5,0.7976472);
   ph_et_MCWg->SetBinError(6,0.5351441);
   ph_et_MCWg->SetEntries(6691);
   ph_et_MCWg->SetStats(0);
   ph_et_MCWg->SetFillColor(3);
   ph_et_MCWg->SetLineColor(3);
   ph_et_MCWg->SetLineWidth(2);
   ph_et_MCWg->SetMarkerStyle(20);
   ph_et_MCWg->SetMarkerSize(1.2);
   ph_et_MCWg->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg->Draw("sameHIST");
   Double_t xAxis37[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *ph_et_MCWg_QCD = new TH1F("ph_et_MCWg_QCD","ph_et_MCWg_QCD",6, xAxis37);
   ph_et_MCWg_QCD->SetBinContent(1,1667.306);
   ph_et_MCWg_QCD->SetBinContent(2,616.0303);
   ph_et_MCWg_QCD->SetBinContent(3,319.8413);
   ph_et_MCWg_QCD->SetBinContent(4,71.29472);
   ph_et_MCWg_QCD->SetBinContent(5,25.13923);
   ph_et_MCWg_QCD->SetBinContent(6,7.963265);
   ph_et_MCWg_QCD->SetBinContent(7,0.3607157);
   ph_et_MCWg_QCD->SetBinError(1,90.73204);
   ph_et_MCWg_QCD->SetBinError(2,29.18848);
   ph_et_MCWg_QCD->SetBinError(3,16.10205);
   ph_et_MCWg_QCD->SetBinError(4,3.718436);
   ph_et_MCWg_QCD->SetBinError(5,1.786257);
   ph_et_MCWg_QCD->SetBinError(6,0.7044556);
   ph_et_MCWg_QCD->SetBinError(7,0.06903471);
   ph_et_MCWg_QCD->SetEntries(2564766);
   ph_et_MCWg_QCD->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   ph_et_MCWg_QCD->SetFillColor(ci);
   ph_et_MCWg_QCD->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   ph_et_MCWg_QCD->SetLineColor(ci);
   ph_et_MCWg_QCD->SetLineWidth(2);
   ph_et_MCWg_QCD->SetMarkerStyle(20);
   ph_et_MCWg_QCD->SetMarkerSize(0);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetXaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetXaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetYaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleOffset(1.4);
   ph_et_MCWg_QCD->GetYaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelFont(42);
   ph_et_MCWg_QCD->GetZaxis()->SetLabelSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleSize(0.05);
   ph_et_MCWg_QCD->GetZaxis()->SetTitleFont(42);
   ph_et_MCWg_QCD->Draw("sameE2");
   Double_t xAxis38[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5 = new TH1F("hist_ph_et_5","ph_et",6, xAxis38);
   hist_ph_et_5->SetBinContent(1,1629);
   hist_ph_et_5->SetBinContent(2,563);
   hist_ph_et_5->SetBinContent(3,312);
   hist_ph_et_5->SetBinContent(4,67);
   hist_ph_et_5->SetBinContent(5,20);
   hist_ph_et_5->SetBinContent(6,8);
   hist_ph_et_5->SetBinError(1,40.36087);
   hist_ph_et_5->SetBinError(2,23.72762);
   hist_ph_et_5->SetBinError(3,17.66352);
   hist_ph_et_5->SetBinError(4,8.185353);
   hist_ph_et_5->SetBinError(5,4.472136);
   hist_ph_et_5->SetBinError(6,2.828427);
   hist_ph_et_5->SetMinimum(1);
   hist_ph_et_5->SetMaximum(10000);
   hist_ph_et_5->SetEntries(2599);
   hist_ph_et_5->SetStats(0);
   hist_ph_et_5->SetLineWidth(2);
   hist_ph_et_5->SetMarkerStyle(20);
   hist_ph_et_5->SetMarkerSize(1.2);
   hist_ph_et_5->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5->Draw("sameEX0");
   Double_t xAxis39[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5__7 = new TH1F("hist_ph_et_5__7","ph_et",6, xAxis39);
   hist_ph_et_5__7->SetBinContent(1,1629);
   hist_ph_et_5__7->SetBinContent(2,563);
   hist_ph_et_5__7->SetBinContent(3,312);
   hist_ph_et_5__7->SetBinContent(4,67);
   hist_ph_et_5__7->SetBinContent(5,20);
   hist_ph_et_5__7->SetBinContent(6,8);
   hist_ph_et_5__7->SetBinError(1,40.36087);
   hist_ph_et_5__7->SetBinError(2,23.72762);
   hist_ph_et_5__7->SetBinError(3,17.66352);
   hist_ph_et_5__7->SetBinError(4,8.185353);
   hist_ph_et_5__7->SetBinError(5,4.472136);
   hist_ph_et_5__7->SetBinError(6,2.828427);
   hist_ph_et_5__7->SetEntries(2599);
   hist_ph_et_5__7->SetDirectory(0);
   hist_ph_et_5__7->SetStats(0);
   hist_ph_et_5__7->SetLineWidth(2);
   hist_ph_et_5__7->SetMarkerStyle(20);
   hist_ph_et_5__7->SetMarkerSize(1.2);
   hist_ph_et_5__7->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5__7->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5__7->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5__7->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5__7->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5__7->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5__7->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5__7->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5__7->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5__7->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5__7->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5__7->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5__7->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5__7->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5__7->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5__7->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5__7->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5__7->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.68,0.49,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_ph_et_5","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_QCD","Z(#nu#bar{#nu})#gamma","F");

   ci = TColor::GetColor("#33ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#33ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP_eg_jfg","jet#rightarrow#gamma","F");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP_eg","e#rightarrow#gamma","F");
   entry->SetFillColor(6);
   entry->SetFillStyle(1001);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_DP","#gamma+j","F");
   entry->SetFillColor(209);
   entry->SetFillStyle(1001);
   entry->SetLineColor(209);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg","W#gamma, Z(ll)#gamma","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ph_et_MCWg_QCD","stat.#oplus syst.","F");

   ci = TColor::GetColor("#0033ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.78,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.86,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3327477,0.86,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.7,"N_{jets}=0");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   Double_t xAxis40[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_5__8 = new TH1F("hist_ph_et_5__8","ph_et",6, xAxis40);
   hist_ph_et_5__8->SetBinContent(1,1629);
   hist_ph_et_5__8->SetBinContent(2,563);
   hist_ph_et_5__8->SetBinContent(3,312);
   hist_ph_et_5__8->SetBinContent(4,67);
   hist_ph_et_5__8->SetBinContent(5,20);
   hist_ph_et_5__8->SetBinContent(6,8);
   hist_ph_et_5__8->SetBinError(1,40.36087);
   hist_ph_et_5__8->SetBinError(2,23.72762);
   hist_ph_et_5__8->SetBinError(3,17.66352);
   hist_ph_et_5__8->SetBinError(4,8.185353);
   hist_ph_et_5__8->SetBinError(5,4.472136);
   hist_ph_et_5__8->SetBinError(6,2.828427);
   hist_ph_et_5__8->SetEntries(2599);
   hist_ph_et_5__8->SetDirectory(0);
   hist_ph_et_5__8->SetStats(0);
   hist_ph_et_5__8->SetLineWidth(2);
   hist_ph_et_5__8->SetMarkerStyle(20);
   hist_ph_et_5__8->SetMarkerSize(1.2);
   hist_ph_et_5__8->GetXaxis()->SetTitle("p_{T}^{#gamma} [GeV]");
   hist_ph_et_5__8->GetXaxis()->SetLabelFont(42);
   hist_ph_et_5__8->GetXaxis()->SetLabelOffset(0.05);
   hist_ph_et_5__8->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_5__8->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_5__8->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_5__8->GetXaxis()->SetTitleFont(42);
   hist_ph_et_5__8->GetYaxis()->SetTitle("Events/bin");
   hist_ph_et_5__8->GetYaxis()->SetLabelFont(42);
   hist_ph_et_5__8->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_5__8->GetYaxis()->SetTitleSize(0.065);
   hist_ph_et_5__8->GetYaxis()->SetTitleOffset(1.3);
   hist_ph_et_5__8->GetYaxis()->SetTitleFont(42);
   hist_ph_et_5__8->GetZaxis()->SetLabelFont(42);
   hist_ph_et_5__8->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_5__8->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_5__8->GetZaxis()->SetTitleFont(42);
   hist_ph_et_5__8->Draw("sameaxis");
   pad_ph_et_1->Modified();
   c6->cd();
  
// ------------>Primitives in pad: pad_ph_et_2
   pad_ph_et_2 = new TPad("pad_ph_et_2", "This is pad_ph_et_2",0.02,0,0.99,0.38);
   pad_ph_et_2->Draw();
   pad_ph_et_2->cd();
   pad_ph_et_2->Range(-42.40505,-0.03846155,1160.127,1.5);
   pad_ph_et_2->SetFillColor(0);
   pad_ph_et_2->SetBorderMode(0);
   pad_ph_et_2->SetBorderSize(2);
   pad_ph_et_2->SetGridy();
   pad_ph_et_2->SetTickx(1);
   pad_ph_et_2->SetTicky(1);
   pad_ph_et_2->SetLeftMargin(0.16);
   pad_ph_et_2->SetRightMargin(0.05);
   pad_ph_et_2->SetTopMargin(0);
   pad_ph_et_2->SetBottomMargin(0.35);
   pad_ph_et_2->SetFrameBorderMode(0);
   pad_ph_et_2->SetFrameBorderMode(0);
   Double_t xAxis41[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","hist_ph_et_valid",6, xAxis41);
   hist_ph_et_valid->SetBinContent(1,0.9770252);
   hist_ph_et_valid->SetBinContent(2,0.9139161);
   hist_ph_et_valid->SetBinContent(3,0.9754837);
   hist_ph_et_valid->SetBinContent(4,0.939761);
   hist_ph_et_valid->SetBinContent(5,0.7955695);
   hist_ph_et_valid->SetBinContent(6,1.004613);
   hist_ph_et_valid->SetBinError(1,0.02420724);
   hist_ph_et_valid->SetBinError(2,0.03851697);
   hist_ph_et_valid->SetBinError(3,0.05522589);
   hist_ph_et_valid->SetBinError(4,0.1148101);
   hist_ph_et_valid->SetBinError(5,0.1778947);
   hist_ph_et_valid->SetBinError(6,0.3551843);
   hist_ph_et_valid->SetMinimum(0.5);
   hist_ph_et_valid->SetMaximum(1.5);
   hist_ph_et_valid->SetEntries(6);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("EX0");
   Double_t xAxis42[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_sys = new TH1F("hist_ph_et_sys","hist_ph_et_sys",6, xAxis42);
   hist_ph_et_sys->SetBinContent(1,1);
   hist_ph_et_sys->SetBinContent(2,1);
   hist_ph_et_sys->SetBinContent(3,1);
   hist_ph_et_sys->SetBinContent(4,1);
   hist_ph_et_sys->SetBinContent(5,1);
   hist_ph_et_sys->SetBinContent(6,1);
   hist_ph_et_sys->SetBinContent(7,1);
   hist_ph_et_sys->SetBinError(1,0.05441834);
   hist_ph_et_sys->SetBinError(2,0.04738158);
   hist_ph_et_sys->SetBinError(3,0.05034387);
   hist_ph_et_sys->SetBinError(4,0.05215583);
   hist_ph_et_sys->SetBinError(5,0.07105457);
   hist_ph_et_sys->SetBinError(6,0.08846316);
   hist_ph_et_sys->SetBinError(7,0.1913826);
   hist_ph_et_sys->SetEntries(7);
   hist_ph_et_sys->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   hist_ph_et_sys->SetFillColor(ci);
   hist_ph_et_sys->SetFillStyle(3004);

   ci = TColor::GetColor("#0033ff");
   hist_ph_et_sys->SetLineColor(ci);
   hist_ph_et_sys->SetLineWidth(2);
   hist_ph_et_sys->SetMarkerStyle(20);
   hist_ph_et_sys->SetMarkerSize(0);
   hist_ph_et_sys->GetXaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetXaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetXaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetXaxis()->SetTitleOffset(1.4);
   hist_ph_et_sys->GetXaxis()->SetTitleFont(42);
   hist_ph_et_sys->GetYaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetYaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetYaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetYaxis()->SetTitleOffset(1.4);
   hist_ph_et_sys->GetYaxis()->SetTitleFont(42);
   hist_ph_et_sys->GetZaxis()->SetLabelFont(42);
   hist_ph_et_sys->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_sys->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_sys->GetZaxis()->SetTitleFont(42);
   hist_ph_et_sys->Draw("sameE2");
   TLine *line = new TLine(150,1,1100,1);
   line->SetLineColor(2);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   Double_t xAxis43[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid = new TH1F("hist_ph_et_valid","hist_ph_et_valid",6, xAxis43);
   hist_ph_et_valid->SetBinContent(1,0.9770252);
   hist_ph_et_valid->SetBinContent(2,0.9139161);
   hist_ph_et_valid->SetBinContent(3,0.9754837);
   hist_ph_et_valid->SetBinContent(4,0.939761);
   hist_ph_et_valid->SetBinContent(5,0.7955695);
   hist_ph_et_valid->SetBinContent(6,1.004613);
   hist_ph_et_valid->SetBinError(1,0.02420724);
   hist_ph_et_valid->SetBinError(2,0.03851697);
   hist_ph_et_valid->SetBinError(3,0.05522589);
   hist_ph_et_valid->SetBinError(4,0.1148101);
   hist_ph_et_valid->SetBinError(5,0.1778947);
   hist_ph_et_valid->SetBinError(6,0.3551843);
   hist_ph_et_valid->SetMinimum(0.5);
   hist_ph_et_valid->SetMaximum(1.5);
   hist_ph_et_valid->SetEntries(6);
   hist_ph_et_valid->SetStats(0);
   hist_ph_et_valid->SetLineWidth(2);
   hist_ph_et_valid->SetMarkerStyle(20);
   hist_ph_et_valid->SetMarkerSize(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid->Draw("sameEX0");
   Double_t xAxis44[7] = {150, 200, 250, 350, 450, 600, 1100}; 
   
   TH1F *hist_ph_et_valid__9 = new TH1F("hist_ph_et_valid__9","hist_ph_et_valid",6, xAxis44);
   hist_ph_et_valid__9->SetBinContent(1,0.9770252);
   hist_ph_et_valid__9->SetBinContent(2,0.9139161);
   hist_ph_et_valid__9->SetBinContent(3,0.9754837);
   hist_ph_et_valid__9->SetBinContent(4,0.939761);
   hist_ph_et_valid__9->SetBinContent(5,0.7955695);
   hist_ph_et_valid__9->SetBinContent(6,1.004613);
   hist_ph_et_valid__9->SetBinError(1,0.02420724);
   hist_ph_et_valid__9->SetBinError(2,0.03851697);
   hist_ph_et_valid__9->SetBinError(3,0.05522589);
   hist_ph_et_valid__9->SetBinError(4,0.1148101);
   hist_ph_et_valid__9->SetBinError(5,0.1778947);
   hist_ph_et_valid__9->SetBinError(6,0.3551843);
   hist_ph_et_valid__9->SetMinimum(0.5);
   hist_ph_et_valid__9->SetMaximum(1.5);
   hist_ph_et_valid__9->SetEntries(6);
   hist_ph_et_valid__9->SetDirectory(0);
   hist_ph_et_valid__9->SetStats(0);
   hist_ph_et_valid__9->SetLineWidth(2);
   hist_ph_et_valid__9->SetMarkerStyle(20);
   hist_ph_et_valid__9->SetMarkerSize(1.2);
   hist_ph_et_valid__9->GetXaxis()->SetTitle("E_{T}^{#gamma} [GeV]");
   hist_ph_et_valid__9->GetXaxis()->SetLabelFont(42);
   hist_ph_et_valid__9->GetXaxis()->SetLabelSize(0.09);
   hist_ph_et_valid__9->GetXaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__9->GetXaxis()->SetTitleOffset(1.2);
   hist_ph_et_valid__9->GetXaxis()->SetTitleFont(42);
   hist_ph_et_valid__9->GetYaxis()->SetTitle("Data/Pred.");
   hist_ph_et_valid__9->GetYaxis()->SetNdivisions(7);
   hist_ph_et_valid__9->GetYaxis()->SetLabelFont(42);
   hist_ph_et_valid__9->GetYaxis()->SetLabelSize(0.09);
   hist_ph_et_valid__9->GetYaxis()->SetTitleSize(0.12);
   hist_ph_et_valid__9->GetYaxis()->SetTitleOffset(0.7);
   hist_ph_et_valid__9->GetYaxis()->SetTitleFont(42);
   hist_ph_et_valid__9->GetZaxis()->SetLabelFont(42);
   hist_ph_et_valid__9->GetZaxis()->SetLabelSize(0.05);
   hist_ph_et_valid__9->GetZaxis()->SetTitleSize(0.05);
   hist_ph_et_valid__9->GetZaxis()->SetTitleFont(42);
   hist_ph_et_valid__9->Draw("sameaxis");
   pad_ph_et_2->Modified();
   c6->cd();
   c6->Modified();
   c6->cd();
   c6->SetSelected(c6);
}


==> figures/h_aTGC_2D_cont_hZ_inf.C <==
{
//=========Macro generated from canvas: c1/2D_contour
//=========  (Sat Sep 29 19:01:17 2018) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "2D_contour",34,57,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.00107,-2.123377e-006,0.00093,1.772727e-006);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *hPV = new TH2D("hPV","",1,-0.00075,0.00075,1,-1.5e-006,1.5e-006);
   hPV->SetMinimum(0);
   hPV->SetMaximum(1);
   hPV->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hPV->SetLineColor(ci);
   hPV->SetLineWidth(2);
   hPV->SetMarkerStyle(20);
   hPV->SetMarkerSize(1.2);
   hPV->GetXaxis()->SetTitle("h_{3}^{Z}");
   hPV->GetXaxis()->SetNdivisions(5);
   hPV->GetXaxis()->SetLabelFont(42);
   hPV->GetXaxis()->SetLabelSize(0.05);
   hPV->GetXaxis()->SetTitleSize(0.07);
   hPV->GetXaxis()->SetTitleFont(42);
   hPV->GetYaxis()->SetTitle("h_{4}^{Z}");
   hPV->GetYaxis()->SetLabelFont(42);
   hPV->GetYaxis()->SetLabelSize(0.05);
   hPV->GetYaxis()->SetTitleSize(0.07);
   hPV->GetYaxis()->SetTitleFont(42);
   hPV->GetZaxis()->SetLabelFont(42);
   hPV->GetZaxis()->SetLabelSize(0.05);
   hPV->GetZaxis()->SetTitleSize(0.05);
   hPV->GetZaxis()->SetTitleFont(42);
   hPV->Draw("");
   
   TGraph *graph = new TGraph(41);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.0003971356554,2.625872902e-008);
   graph->SetPoint(1,0.0004425888515,1.2164761e-007);
   graph->SetPoint(2,0.0005049040596,2.49822604e-007);
   graph->SetPoint(3,0.0005600331502,4.155168074e-007);
   graph->SetPoint(4,0.0005895112887,6.107972456e-007);
   graph->SetPoint(5,0.0005398991096,7.62499663e-007);
   graph->SetPoint(6,0.0004091036523,7.917451181e-007);
   graph->SetPoint(7,0.0002688803562,7.388735953e-007);
   graph->SetPoint(8,0.000153904101,6.565473058e-007);
   graph->SetPoint(9,6.931085581e-005,5.839084435e-007);
   graph->SetPoint(10,5.16108554e-006,5.176561918e-007);
   graph->SetPoint(11,-4.500845894e-005,4.623792643e-007);
   graph->SetPoint(12,-8.730078894e-005,4.180597362e-007);
   graph->SetPoint(13,-0.0001229751521,3.725049007e-007);
   graph->SetPoint(14,-0.0001560834781,3.318232547e-007);
   graph->SetPoint(15,-0.0001880165253,2.922305847e-007);
   graph->SetPoint(16,-0.000218603401,2.500953262e-007);
   graph->SetPoint(17,-0.0002483363246,2.040941635e-007);
   graph->SetPoint(18,-0.0002858625409,1.564503936e-007);
   graph->SetPoint(19,-0.000319418138,9.703898423e-008);
   graph->SetPoint(20,-0.0003562700113,2.625872902e-008);
   graph->SetPoint(21,-0.0004076858098,-6.376985722e-008);
   graph->SetPoint(22,-0.0004676850654,-1.852726446e-007);
   graph->SetPoint(23,-0.0005245124294,-3.453218708e-007);
   graph->SetPoint(24,-0.0005700371959,-5.491249165e-007);
   graph->SetPoint(25,-0.0005383759188,-7.22096865e-007);
   graph->SetPoint(26,-0.0004200591144,-7.795495769e-007);
   graph->SetPoint(27,-0.0002785874968,-7.404787853e-007);
   graph->SetPoint(28,-0.0001568656775,-6.603188394e-007);
   graph->SetPoint(29,-6.482852589e-005,-5.821563387e-007);
   graph->SetPoint(30,5.16108554e-006,-5.165368836e-007);
   graph->SetPoint(31,6.028564676e-005,-4.529354394e-007);
   graph->SetPoint(32,0.0001067118399,-4.040557987e-007);
   graph->SetPoint(33,0.0001456230535,-3.532936876e-007);
   graph->SetPoint(34,0.000180369096,-3.057670546e-007);
   graph->SetPoint(35,0.0002143368422,-2.617397814e-007);
   graph->SetPoint(36,0.0002490598,-2.177185845e-007);
   graph->SetPoint(37,0.0002838570454,-1.692541841e-007);
   graph->SetPoint(38,0.0003177021705,-1.135589366e-007);
   graph->SetPoint(39,0.0003565558043,-5.036912043e-008);
   graph->SetPoint(40,0.0003971356554,2.625872902e-008);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","",100,-0.000685992,0.0007054661);
   Graph_Graph3->SetMinimum(-9.36679e-007);
   Graph_Graph3->SetMaximum(9.488746e-007);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("c");
   
   graph = new TGraph(41);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.0003389578357,7.01155414e-009);
   graph->SetPoint(1,0.0003789879853,8.692524771e-008);
   graph->SetPoint(2,0.000432255737,1.945613597e-007);
   graph->SetPoint(3,0.0004850886554,3.378410927e-007);
   graph->SetPoint(4,0.0005095071956,5.029490557e-007);
   graph->SetPoint(5,0.0004808451084,6.505123636e-007);
   graph->SetPoint(6,0.0003738367736,6.91800538e-007);
   graph->SetPoint(7,0.0002480316523,6.466551838e-007);
   graph->SetPoint(8,0.0001447609287,5.765085104e-007);
   graph->SetPoint(9,6.800558492e-005,5.142398981e-007);
   graph->SetPoint(10,9.112728625e-006,4.556074949e-007);
   graph->SetPoint(11,-3.705492552e-005,4.046411519e-007);
   graph->SetPoint(12,-7.503513789e-005,3.602927168e-007);
   graph->SetPoint(13,-0.0001086578624,3.223118541e-007);
   graph->SetPoint(14,-0.000139867277,2.867295164e-007);
   graph->SetPoint(15,-0.0001666031987,2.467096252e-007);
   graph->SetPoint(16,-0.0001935329857,2.078523226e-007);
   graph->SetPoint(17,-0.0002202572862,1.664363736e-007);
   graph->SetPoint(18,-0.0002517547002,1.226359047e-007);
   graph->SetPoint(19,-0.0002853177737,7.062497114e-008);
   graph->SetPoint(20,-0.0003157723016,7.01155414e-009);
   graph->SetPoint(21,-0.000363701934,-7.353721514e-008);
   graph->SetPoint(22,-0.0004093129664,-1.784473951e-007);
   graph->SetPoint(23,-0.0004642115217,-3.219749229e-007);
   graph->SetPoint(24,-0.000496097082,-4.936984013e-007);
   graph->SetPoint(25,-0.0004640225727,-6.384030124e-007);
   graph->SetPoint(26,-0.0003544451324,-6.755878567e-007);
   graph->SetPoint(27,-0.000229806195,-6.326320755e-007);
   graph->SetPoint(28,-0.0001277616699,-5.676333972e-007);
   graph->SetPoint(29,-5.009049846e-005,-5.0288993e-007);
   graph->SetPoint(30,9.112728625e-006,-4.456440784e-007);
   graph->SetPoint(31,5.543556816e-005,-3.919546137e-007);
   graph->SetPoint(32,9.448679356e-005,-3.514176036e-007);
   graph->SetPoint(33,0.0001264329541,-3.070830086e-007);
   graph->SetPoint(34,0.0001557603662,-2.683272619e-007);
   graph->SetPoint(35,0.0001862315775,-2.346002739e-007);
   graph->SetPoint(36,0.0002125610003,-1.946246233e-007);
   graph->SetPoint(37,0.0002402505278,-1.536419729e-007);
   graph->SetPoint(38,0.0002737540081,-1.102854814e-007);
   graph->SetPoint(39,0.0003025634289,-5.639017096e-008);
   graph->SetPoint(40,0.0003389578357,7.01155414e-009);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","",100,-0.0005966575,0.0006100676);
   Graph_Graph4->SetMinimum(-8.123267e-007);
   Graph_Graph4->SetMaximum(8.285394e-007);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("c");
   TMarker *marker = new TMarker(9.113218e-006,7.010886e-009,5);
   marker->SetMarkerStyle(5);
   marker->SetMarkerSize(2);
   marker->Draw();
   TLatex *   tex = new TLatex(0.2,0.79,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.86,"pp #rightarrow Z(#nu#bar{#nu})#gamma");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.74,0.85,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.8218563,0.85,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.45,0.21,0.9,0.37,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Observed ellipses of 95% CL","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Expected ellipses of 95% CL","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TMarker","Observed best-fit value","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(5);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   leg->Draw();
   TLine *line = new TLine(0,-4.5e-007,0,4.4e-007);
   line->Draw();
   line = new TLine(-0.00032,0,0.00033,0);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/h_aTGC_2D_cont_hg_inf.C <==
{
//=========Macro generated from canvas: c1/2D_contour
//=========  (Sat Sep 29 19:00:15 2018) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "2D_contour",112,135,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.00107,-2.123377e-006,0.00093,1.772727e-006);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *hPV = new TH2D("hPV","",1,-0.00075,0.00075,1,-1.5e-006,1.5e-006);
   hPV->SetMinimum(0);
   hPV->SetMaximum(1);
   hPV->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hPV->SetLineColor(ci);
   hPV->SetLineWidth(2);
   hPV->SetMarkerStyle(20);
   hPV->SetMarkerSize(1.2);
   hPV->GetXaxis()->SetTitle("h_{3}^{#gamma}");
   hPV->GetXaxis()->SetNdivisions(5);
   hPV->GetXaxis()->SetLabelFont(42);
   hPV->GetXaxis()->SetLabelSize(0.05);
   hPV->GetXaxis()->SetTitleSize(0.07);
   hPV->GetXaxis()->SetTitleFont(42);
   hPV->GetYaxis()->SetTitle("h_{4}^{#gamma}");
   hPV->GetYaxis()->SetLabelFont(42);
   hPV->GetYaxis()->SetLabelSize(0.05);
   hPV->GetYaxis()->SetTitleSize(0.07);
   hPV->GetYaxis()->SetTitleFont(42);
   hPV->GetZaxis()->SetLabelFont(42);
   hPV->GetZaxis()->SetLabelSize(0.05);
   hPV->GetZaxis()->SetTitleSize(0.05);
   hPV->GetZaxis()->SetTitleFont(42);
   hPV->Draw("");
   
   TGraph *graph = new TGraph(41);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.000429934257,-9.747475887e-010);
   graph->SetPoint(1,0.0004783867001,8.584424856e-008);
   graph->SetPoint(2,0.0005440810766,2.017562823e-007);
   graph->SetPoint(3,0.000606829534,3.538240131e-007);
   graph->SetPoint(4,0.0006490444143,5.403234225e-007);
   graph->SetPoint(5,0.0006050747934,6.933326692e-007);
   graph->SetPoint(6,0.0004804345862,7.567456791e-007);
   graph->SetPoint(7,0.0003183270813,7.124353988e-007);
   graph->SetPoint(8,0.0001836373265,6.395393689e-007);
   graph->SetPoint(9,8.133116255e-005,5.678313886e-007);
   graph->SetPoint(10,3.239920247e-006,4.982516118e-007);
   graph->SetPoint(11,-5.783900906e-005,4.439159822e-007);
   graph->SetPoint(12,-0.000107145556,3.909569175e-007);
   graph->SetPoint(13,-0.0001513893612,3.49131864e-007);
   graph->SetPoint(14,-0.0001889696522,3.042279917e-007);
   graph->SetPoint(15,-0.0002247844727,2.620858265e-007);
   graph->SetPoint(16,-0.0002600919028,2.197438061e-007);
   graph->SetPoint(17,-0.0002975455395,1.758313238e-007);
   graph->SetPoint(18,-0.0003364916428,1.2637157e-007);
   graph->SetPoint(19,-0.0003764299557,6.83986732e-008);
   graph->SetPoint(20,-0.0004204335716,-9.747475887e-010);
   graph->SetPoint(21,-0.0004733986863,-8.806633086e-008);
   graph->SetPoint(22,-0.000534728242,-2.02628853e-007);
   graph->SetPoint(23,-0.0005963123048,-3.534002724e-007);
   graph->SetPoint(24,-0.000631566957,-5.330549734e-007);
   graph->SetPoint(25,-0.0005932548031,-6.891214952e-007);
   graph->SetPoint(26,-0.0004677401175,-7.488271873e-007);
   graph->SetPoint(27,-0.0003063615013,-7.019642603e-007);
   graph->SetPoint(28,-0.0001757572474,-6.365172151e-007);
   graph->SetPoint(29,-7.319734718e-005,-5.577335526e-007);
   graph->SetPoint(30,3.239920247e-006,-5.00201107e-007);
   graph->SetPoint(31,6.337372105e-005,-4.389812882e-007);
   graph->SetPoint(32,0.0001136253965,-3.929064127e-007);
   graph->SetPoint(33,0.0001544406145,-3.433184631e-007);
   graph->SetPoint(34,0.0001954494927,-3.061774869e-007);
   graph->SetPoint(35,0.0002291282533,-2.61571054e-007);
   graph->SetPoint(36,0.0002665717433,-2.216933013e-007);
   graph->SetPoint(37,0.0003026795837,-1.769897404e-007);
   graph->SetPoint(38,0.0003415349862,-1.277826029e-007);
   graph->SetPoint(39,0.0003814179695,-7.007558126e-008);
   graph->SetPoint(40,0.000429934257,-9.747475887e-010);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,-0.0007596281,0.0007771056);
   Graph_Graph1->SetMinimum(-8.993845e-007);
   Graph_Graph1->SetMaximum(9.07303e-007);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("c");
   
   graph = new TGraph(41);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.0003762178058,4.090914112e-009);
   graph->SetPoint(1,0.0004213652084,8.123440291e-008);
   graph->SetPoint(2,0.0004767100008,1.83428549e-007);
   graph->SetPoint(3,0.0005327648843,3.188026609e-007);
   graph->SetPoint(4,0.000565711461,4.809056904e-007);
   graph->SetPoint(5,0.0005261352296,6.139756741e-007);
   graph->SetPoint(6,0.0004087631251,6.541445778e-007);
   graph->SetPoint(7,0.000270368046,6.126054916e-007);
   graph->SetPoint(8,0.0001585242841,5.548156338e-007);
   graph->SetPoint(9,7.168692137e-005,4.911557334e-007);
   graph->SetPoint(10,5.88062876e-006,4.343826596e-007);
   graph->SetPoint(11,-4.623384744e-005,3.89815849e-007);
   graph->SetPoint(12,-8.928922501e-005,3.474552742e-007);
   graph->SetPoint(13,-0.0001269839424,3.097766408e-007);
   graph->SetPoint(14,-0.0001597095433,2.712717894e-007);
   graph->SetPoint(15,-0.0001910038261,2.348948865e-007);
   graph->SetPoint(16,-0.0002220346903,1.982091827e-007);
   graph->SetPoint(17,-0.0002558555833,1.604278318e-007);
   graph->SetPoint(18,-0.0002859815565,1.152604314e-007);
   graph->SetPoint(19,-0.0003220766402,6.498310878e-008);
   graph->SetPoint(20,-0.0003622684409,4.090914112e-009);
   graph->SetPoint(21,-0.0004085233668,-7.285194143e-008);
   graph->SetPoint(22,-0.0004659892501,-1.756430471e-007);
   graph->SetPoint(23,-0.0005190540088,-3.094563119e-007);
   graph->SetPoint(24,-0.0005477544472,-4.674468607e-007);
   graph->SetPoint(25,-0.0005136003593,-6.048869541e-007);
   graph->SetPoint(26,-0.0003957157303,-6.438875583e-007);
   graph->SetPoint(27,-0.0002581100985,-6.032809129e-007);
   graph->SetPoint(28,-0.0001471011078,-5.478535724e-007);
   graph->SetPoint(29,-5.975451615e-005,-4.817071566e-007);
   graph->SetPoint(30,5.88062876e-006,-4.287659089e-007);
   graph->SetPoint(31,5.782395726e-005,-3.803672722e-007);
   graph->SetPoint(32,0.0001003743202,-3.368339124e-007);
   graph->SetPoint(33,0.0001382485099,-3.004520622e-007);
   graph->SetPoint(34,0.0001714708008,-2.630899612e-007);
   graph->SetPoint(35,0.0002004442453,-2.239923828e-007);
   graph->SetPoint(36,0.0002337959478,-1.900273545e-007);
   graph->SetPoint(37,0.0002676168408,-1.522460036e-007);
   graph->SetPoint(38,0.000298783321,-1.074749295e-007);
   graph->SetPoint(39,0.0003349184818,-5.700191382e-008);
   graph->SetPoint(40,0.0003762178058,4.090914112e-009);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,-0.000659101,0.0006770581);
   Graph_Graph2->SetMinimum(-7.736908e-007);
   Graph_Graph2->SetMaximum(7.839478e-007);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleOffset(1.4);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("c");
   TMarker *marker = new TMarker(5.881169e-006,4.090281e-009,5);
   marker->SetMarkerStyle(5);
   marker->SetMarkerSize(2);
   marker->Draw();
   TLatex *   tex = new TLatex(0.2,0.79,"#sqrt{s}=13 TeV, 36.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.86,"pp #rightarrow Z(#nu#bar{#nu})#gamma");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.74,0.85,"ATLAS");
tex->SetNDC();
   tex->SetTextFont(72);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.8218563,0.85,"");
tex->SetNDC();
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.45,0.21,0.9,0.37,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Observed ellipses of 95% CL","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Expected ellipses of 95% CL","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TMarker","Observed best-fit value","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(5);
   entry->SetMarkerSize(2);
   entry->SetTextFont(42);
   leg->Draw();
   TLine *line = new TLine(0,-4.4e-007,0,4.3e-007);
   line->Draw();
   line = new TLine(-0.00037,0,0.00037,0);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

